Observation of $ \Lambda_b^0 \to \psi(2S)pK^-$ and $ \Lambda_b^0 \to J/\psi \pi^+ \pi^- pK^-$ decays and a measurement of the $\Lambda_b^0$ baryon mass

The decays $ \Lambda_b^0 \to \psi(2S)pK^-$ and $ \Lambda_b^0 \to J/\psi \pi^+ \pi^- pK^-$ are observed in a data sample corresponding to an integrated luminosity of 3fb$^{-1}$, collected in proton-proton collisions at 7 and 8TeV centre-of-mass energies by the LHCb detector. The $\psi(2S)$ mesons are reconstructed through the decay modes $\psi(2S)\to\mu^+\mu^-$ and $\psi(2S)\to J/\psi\pi^+\pi^-$. The branching fractions relative to that of $ \Lambda_b^0 \to J/\psi pK^-$ are measured to be \begin{eqnarray*} \frac{\mathcal{B}(\Lambda_b^0 \to \psi(2S) pK^-)} {\mathcal{B}(\Lambda_b^0 \to J/\psi pK^-)} & = & (20.70\pm 0.76\pm 0.46\pm 0.37)\times10^{-2} \,, \frac{\mathcal{B}(\Lambda_b^0 \to J/\psi \pi^+ \pi^- pK^-)} {\mathcal{B}(\Lambda_b^0 \to J/\psi pK^-)} & = & (20.86\pm 0.96\pm 1.34)\times10^{-2} \,, \end{eqnarray*} where the first uncertainties are statistical, the second are systematic and the third is related to the knowledge of $J/\psi$ and $\psi(2S)$ branching fractions. The mass of the $\Lambda_b^0$ baryon is measured to be $$ M(\Lambda_b^0) = 5619.65 \pm 0.17 \pm 0.17\mathrm{MeV}/c^2,$$ where the uncertainties are statistical and systematic.

==> figs/Fig1a.C <==
void CB2_exp1_veto()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sat Mar 19 08:44:56 2016) by ROOT version6.04/02
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,0,1000,800);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(5.54625,-18.9,5.68375,170.1);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_131d89d0__1 = new TH1D("frame_131d89d0__1"," ",55,5.56,5.67);
   frame_131d89d0__1->SetBinContent(1,151.2);
   frame_131d89d0__1->SetMaximum(151.2);
   frame_131d89d0__1->SetEntries(1);
   frame_131d89d0__1->SetDirectory(0);
   frame_131d89d0__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_131d89d0__1->SetLineColor(ci);
   frame_131d89d0__1->GetXaxis()->SetTitle(" ");
   frame_131d89d0__1->GetXaxis()->SetNdivisions(505);
   frame_131d89d0__1->GetXaxis()->SetLabelFont(132);
   frame_131d89d0__1->GetXaxis()->SetLabelSize(0.05);
   frame_131d89d0__1->GetXaxis()->SetTitleSize(0.035);
   frame_131d89d0__1->GetXaxis()->SetTitleFont(42);
   frame_131d89d0__1->GetYaxis()->SetTitle(" ");
   frame_131d89d0__1->GetYaxis()->SetNdivisions(505);
   frame_131d89d0__1->GetYaxis()->SetLabelFont(132);
   frame_131d89d0__1->GetYaxis()->SetLabelSize(0.05);
   frame_131d89d0__1->GetYaxis()->SetTitleSize(0.035);
   frame_131d89d0__1->GetYaxis()->SetTitleFont(42);
   frame_131d89d0__1->GetZaxis()->SetLabelFont(42);
   frame_131d89d0__1->GetZaxis()->SetLabelSize(0.035);
   frame_131d89d0__1->GetZaxis()->SetTitleSize(0.035);
   frame_131d89d0__1->GetZaxis()->SetTitleFont(42);
   frame_131d89d0__1->Draw("FUNC");
   
   Double_t h_ds_1000_fx3001[55] = {
   5.561,
   5.563,
   5.565,
   5.567,
   5.569,
   5.571,
   5.573,
   5.575,
   5.577,
   5.579,
   5.581,
   5.583,
   5.585,
   5.587,
   5.589,
   5.591,
   5.593,
   5.595,
   5.597,
   5.599,
   5.601,
   5.603,
   5.605,
   5.607,
   5.609,
   5.611,
   5.613,
   5.615,
   5.617,
   5.619,
   5.621,
   5.623,
   5.625,
   5.627,
   5.629,
   5.631,
   5.633,
   5.635,
   5.637,
   5.639,
   5.641,
   5.643,
   5.645,
   5.647,
   5.649,
   5.651,
   5.653,
   5.655,
   5.657,
   5.659,
   5.661,
   5.663,
   5.665,
   5.667,
   5.669};
   Double_t h_ds_1000_fy3001[55] = {
   3,
   0,
   3,
   5,
   4,
   2,
   4,
   5,
   1,
   1,
   4,
   0,
   3,
   3,
   4,
   1,
   4,
   2,
   4,
   7,
   4,
   6,
   4,
   7,
   13,
   16,
   36,
   58,
   101,
   132,
   131,
   93,
   54,
   32,
   17,
   12,
   5,
   5,
   4,
   3,
   2,
   6,
   5,
   4,
   7,
   1,
   6,
   7,
   1,
   2,
   6,
   3,
   2,
   3,
   3};
   Double_t h_ds_1000_felx3001[55] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_fely3001[55] = {
   1.632705,
   0,
   1.632705,
   2.159691,
   1.914339,
   1.291815,
   1.914339,
   2.159691,
   0.8272462,
   0.8272462,
   1.914339,
   0,
   1.632705,
   1.632705,
   1.914339,
   0.8272462,
   1.914339,
   1.291815,
   1.914339,
   2.58147,
   1.914339,
   2.379931,
   1.914339,
   2.58147,
   3.558662,
   3.957801,
   5.971996,
   7.593751,
   9.562306,
   11,
   10.95644,
   9.626284,
   7.32564,
   5.627135,
   4.082184,
   3.415266,
   2.159691,
   2.159691,
   1.914339,
   1.632705,
   1.291815,
   2.379931,
   2.159691,
   1.914339,
   2.58147,
   0.8272462,
   2.379931,
   2.58147,
   0.8272462,
   1.291815,
   2.379931,
   1.632705,
   1.291815,
   1.632705,
   1.632705};
   Double_t h_ds_1000_fehx3001[55] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_fehy3001[55] = {
   2.918186,
   1.147874,
   2.918186,
   3.382473,
   3.162753,
   2.63786,
   3.162753,
   3.382473,
   2.299527,
   2.299527,
   3.162753,
   1.147874,
   2.918186,
   2.918186,
   3.162753,
   2.299527,
   3.162753,
   2.63786,
   3.162753,
   3.770281,
   3.162753,
   3.583642,
   3.162753,
   3.770281,
   4.697573,
   5.083066,
   7.055545,
   8.659564,
   10.56231,
   12,
   11.95644,
   10.67824,
   8.39385,
   6.715753,
   5.203719,
   4.559819,
   3.382473,
   3.382473,
   3.162753,
   2.918186,
   2.63786,
   3.583642,
   3.382473,
   3.162753,
   3.770281,
   2.299527,
   3.583642,
   3.770281,
   2.299527,
   2.63786,
   3.583642,
   2.918186,
   2.63786,
   2.918186,
   2.918186};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,h_ds_1000_fx3001,h_ds_1000_fy3001,h_ds_1000_felx3001,h_ds_1000_fehx3001,h_ds_1000_fely3001,h_ds_1000_fehy3001);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__m_B");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_ds_10003001 = new TH1F("Graph_h_ds_10003001","Histogram of ds_1000_plot__m_B",100,5.549,5.681);
   Graph_h_ds_10003001->SetMinimum(0);
   Graph_h_ds_10003001->SetMaximum(158.4);
   Graph_h_ds_10003001->SetDirectory(0);
   Graph_h_ds_10003001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_ds_10003001->SetLineColor(ci);
   Graph_h_ds_10003001->GetXaxis()->SetLabelFont(42);
   Graph_h_ds_10003001->GetXaxis()->SetLabelSize(0.035);
   Graph_h_ds_10003001->GetXaxis()->SetTitleSize(0.035);
   Graph_h_ds_10003001->GetXaxis()->SetTitleFont(42);
   Graph_h_ds_10003001->GetYaxis()->SetLabelFont(42);
   Graph_h_ds_10003001->GetYaxis()->SetLabelSize(0.035);
   Graph_h_ds_10003001->GetYaxis()->SetTitleSize(0.035);
   Graph_h_ds_10003001->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10003001->GetZaxis()->SetLabelFont(42);
   Graph_h_ds_10003001->GetZaxis()->SetLabelSize(0.035);
   Graph_h_ds_10003001->GetZaxis()->SetTitleSize(0.035);
   Graph_h_ds_10003001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10003001);
   
   grae->Draw("p");
   
   Double_t model__Norm[m_B]_Comp[expopos_B]_fx1[61] = {
   5.558,
   5.558,
   5.56,
   5.562,
   5.564,
   5.566,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.606,
   5.608,
   5.61,
   5.612,
   5.614,
   5.616,
   5.618,
   5.62,
   5.622,
   5.624,
   5.626,
   5.628,
   5.63,
   5.632,
   5.634,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t model__Norm[m_B]_Comp[expopos_B]_fy1[61] = {
   0,
   2.345374,
   2.345374,
   2.426826,
   2.504866,
   2.579586,
   2.651075,
   2.719421,
   2.78471,
   2.847025,
   2.906448,
   2.963058,
   3.016935,
   3.068153,
   3.116788,
   3.162911,
   3.206593,
   3.247905,
   3.286912,
   3.323682,
   3.358278,
   3.390764,
   3.4212,
   3.449647,
   3.476163,
   3.500804,
   3.523628,
   3.544687,
   3.564035,
   3.581724,
   3.597803,
   3.612323,
   3.625332,
   3.636875,
   3.646999,
   3.655748,
   3.663167,
   3.669296,
   3.674178,
   3.677853,
   3.68036,
   3.681738,
   3.682024,
   3.681253,
   3.679463,
   3.676687,
   3.672959,
   3.668312,
   3.662779,
   3.656389,
   3.649174,
   3.641164,
   3.632387,
   3.622871,
   3.612644,
   3.601732,
   3.590162,
   3.577958,
   3.577958,
   3.577958,
   0};
   TGraph *graph = new TGraph(61,model__Norm[m_B]_Comp[expopos_B]_fx1,model__Norm[m_B]_Comp[expopos_B]_fy1);
   graph->SetName("model__Norm[m_B]_Comp[expopos_B]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_model__Norm[m_B]_Comp[expopos_B]1 = new TH1F("Graph_model__Norm[m_B]_Comp[expopos_B]1","Projection of model()",100,5.5466,5.6834);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->SetMinimum(0);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->SetMaximum(4.050226);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->SetDirectory(0);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model__Norm[m_B]_Comp[expopos_B]1->SetLineColor(ci);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetXaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetXaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetXaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetXaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetYaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetYaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetYaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetZaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetZaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetZaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[m_B]_Comp[expopos_B]1);
   
   graph->Draw("l");
   
   Double_t model__Norm[m_B]_Comp[cb2_Lb]_fx2[109] = {
   5.558,
   5.558,
   5.56,
   5.562,
   5.564,
   5.566,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.606,
   5.607,
   5.608,
   5.609,
   5.61,
   5.6105,
   5.611,
   5.6115,
   5.612,
   5.6125,
   5.613,
   5.61325,
   5.6135,
   5.61375,
   5.614,
   5.6145,
   5.615,
   5.6155,
   5.616,
   5.6165,
   5.617,
   5.6175,
   5.61775,
   5.618,
   5.61825,
   5.6185,
   5.61875,
   5.619,
   5.61925,
   5.6195,
   5.61975,
   5.62,
   5.62025,
   5.6205,
   5.62075,
   5.621,
   5.62125,
   5.6215,
   5.62175,
   5.622,
   5.62225,
   5.6225,
   5.623,
   5.624,
   5.6245,
   5.625,
   5.62525,
   5.6255,
   5.62575,
   5.626,
   5.62625,
   5.6265,
   5.627,
   5.6275,
   5.628,
   5.6285,
   5.629,
   5.6295,
   5.63,
   5.631,
   5.632,
   5.633,
   5.634,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t model__Norm[m_B]_Comp[cb2_Lb]_fy2[109] = {
   0,
   0.000607713,
   0.000607713,
   0.0007760692,
   0.0009975604,
   0.001291131,
   0.001683306,
   0.00221157,
   0.002929432,
   0.003914082,
   0.005278124,
   0.007187792,
   0.009891623,
   0.01376627,
   0.01939086,
   0.02766979,
   0.0400392,
   0.05882101,
   0.0878431,
   0.1335508,
   0.2070492,
   0.3279593,
   0.531918,
   0.8856527,
   1.518391,
   2.689996,
   3.629459,
   4.94555,
   6.81022,
   9.484272,
   11.24273,
   13.36906,
   15.94933,
   19.09195,
   22.9341,
   27.65015,
   30.40321,
   33.46276,
   36.86662,
   40.65772,
   49.23741,
   58.63113,
   68.62997,
   78.96813,
   89.31869,
   99.30826,
   108.5378,
   112.742,
   116.6081,
   120.0909,
   123.1486,
   125.7439,
   127.8446,
   129.4244,
   130.4631,
   130.9476,
   130.8717,
   130.2363,
   129.0495,
   127.3264,
   125.089,
   122.3651,
   119.1885,
   115.5977,
   111.6355,
   107.3479,
   102.7834,
   93.02414,
   72.37671,
   62.21988,
   52.57896,
   48.02425,
   43.74666,
   39.87039,
   36.35904,
   33.17624,
   30.28948,
   25.29053,
   21.16345,
   17.74819,
   14.91552,
   12.5608,
   10.59913,
   8.961424,
   6.442788,
   4.666156,
   3.403255,
   2.498904,
   1.373218,
   0.7727535,
   0.444495,
   0.260926,
   0.156087,
   0.09502854,
   0.058813,
   0.03696305,
   0.02356802,
   0.01523218,
   0.009971047,
   0.006606094,
   0.004426754,
   0.002998454,
   0.002051806,
   0.001417674,
   0.0009885722,
   0.000695407,
   0.000695407,
   0.000695407,
   0};
   graph = new TGraph(109,model__Norm[m_B]_Comp[cb2_Lb]_fx2,model__Norm[m_B]_Comp[cb2_Lb]_fy2);
   graph->SetName("model__Norm[m_B]_Comp[cb2_Lb]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   
   TH1F *Graph_model__Norm[m_B]_Comp[cb2_Lb]2 = new TH1F("Graph_model__Norm[m_B]_Comp[cb2_Lb]2","Projection of model()",109,5.5466,5.6834);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->SetMinimum(0);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->SetMaximum(144.0424);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->SetDirectory(0);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->SetLineColor(ci);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetXaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetXaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetXaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetXaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetYaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetYaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetYaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetZaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetZaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetZaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[m_B]_Comp[cb2_Lb]2);
   
   graph->Draw("l");
   
   Double_t model__Norm[m_B]_fx3[109] = {
   5.558,
   5.558,
   5.56,
   5.562,
   5.564,
   5.566,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.606,
   5.607,
   5.608,
   5.609,
   5.61,
   5.6105,
   5.611,
   5.6115,
   5.612,
   5.6125,
   5.613,
   5.61325,
   5.6135,
   5.61375,
   5.614,
   5.6145,
   5.615,
   5.6155,
   5.616,
   5.6165,
   5.617,
   5.6175,
   5.61775,
   5.618,
   5.61825,
   5.6185,
   5.61875,
   5.619,
   5.61925,
   5.6195,
   5.61975,
   5.62,
   5.62025,
   5.6205,
   5.62075,
   5.621,
   5.62125,
   5.6215,
   5.62175,
   5.622,
   5.62225,
   5.6225,
   5.623,
   5.624,
   5.6245,
   5.625,
   5.62525,
   5.6255,
   5.62575,
   5.626,
   5.62625,
   5.6265,
   5.627,
   5.6275,
   5.628,
   5.6285,
   5.629,
   5.6295,
   5.63,
   5.631,
   5.632,
   5.633,
   5.634,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t model__Norm[m_B]_fy3[109] = {
   0,
   2.345982,
   2.345982,
   2.427602,
   2.505864,
   2.580877,
   2.652758,
   2.721632,
   2.787639,
   2.850939,
   2.911726,
   2.970246,
   3.026826,
   3.081919,
   3.136178,
   3.190581,
   3.246633,
   3.306726,
   3.374755,
   3.457233,
   3.565328,
   3.718723,
   3.953118,
   4.3353,
   4.994554,
   6.1908,
   7.141899,
   8.469177,
   10.34459,
   13.02896,
   14.79241,
   16.92363,
   19.50868,
   22.65598,
   26.50271,
   31.22323,
   33.97849,
   37.04022,
   40.44623,
   44.23945,
   52.8233,
   62.22109,
   72.2239,
   82.56593,
   92.92027,
   102.9135,
   112.1466,
   116.3526,
   120.2205,
   123.7049,
   126.7643,
   129.3612,
   131.4636,
   133.045,
   134.0853,
   134.5714,
   134.497,
   133.8631,
   132.6778,
   130.9563,
   128.7203,
   125.9979,
   122.8227,
   119.2333,
   115.2724,
   110.9861,
   106.4229,
   96.66625,
   76.02371,
   65.8692,
   56.2305,
   51.67688,
   47.40034,
   43.52512,
   40.01479,
   36.83299,
   33.9472,
   28.95015,
   24.82488,
   21.41136,
   18.58034,
   16.22719,
   14.26702,
   12.63072,
   10.11468,
   8.340334,
   7.079419,
   6.176757,
   5.053579,
   4.454492,
   4.126519,
   3.942179,
   3.83555,
   3.771716,
   3.731772,
   3.705275,
   3.686347,
   3.671621,
   3.659145,
   3.64777,
   3.636814,
   3.625869,
   3.614696,
   3.60315,
   3.59115,
   3.578654,
   3.578654,
   3.578654,
   0};
   graph = new TGraph(109,model__Norm[m_B]_fx3,model__Norm[m_B]_fy3);
   graph->SetName("model__Norm[m_B]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model__Norm[m_B]3 = new TH1F("Graph_model__Norm[m_B]3","Projection of model()",109,5.5466,5.6834);
   Graph_model__Norm[m_B]3->SetMinimum(0);
   Graph_model__Norm[m_B]3->SetMaximum(148.0286);
   Graph_model__Norm[m_B]3->SetDirectory(0);
   Graph_model__Norm[m_B]3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model__Norm[m_B]3->SetLineColor(ci);
   Graph_model__Norm[m_B]3->GetXaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]3->GetXaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]3->GetXaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]3->GetXaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]3->GetYaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]3->GetYaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]3->GetYaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]3->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]3->GetZaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]3->GetZaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]3->GetZaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[m_B]3);
   
   graph->Draw("l");
   
   TH1D *frame_131d89d0__2 = new TH1D("frame_131d89d0__2"," ",55,5.56,5.67);
   frame_131d89d0__2->SetBinContent(1,151.2);
   frame_131d89d0__2->SetMaximum(151.2);
   frame_131d89d0__2->SetEntries(1);
   frame_131d89d0__2->SetDirectory(0);
   frame_131d89d0__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_131d89d0__2->SetLineColor(ci);
   frame_131d89d0__2->GetXaxis()->SetTitle(" ");
   frame_131d89d0__2->GetXaxis()->SetNdivisions(505);
   frame_131d89d0__2->GetXaxis()->SetLabelFont(132);
   frame_131d89d0__2->GetXaxis()->SetLabelSize(0.05);
   frame_131d89d0__2->GetXaxis()->SetTitleSize(0.035);
   frame_131d89d0__2->GetXaxis()->SetTitleFont(42);
   frame_131d89d0__2->GetYaxis()->SetTitle(" ");
   frame_131d89d0__2->GetYaxis()->SetNdivisions(505);
   frame_131d89d0__2->GetYaxis()->SetLabelFont(132);
   frame_131d89d0__2->GetYaxis()->SetLabelSize(0.05);
   frame_131d89d0__2->GetYaxis()->SetTitleSize(0.035);
   frame_131d89d0__2->GetYaxis()->SetTitleFont(42);
   frame_131d89d0__2->GetZaxis()->SetLabelFont(42);
   frame_131d89d0__2->GetZaxis()->SetLabelSize(0.035);
   frame_131d89d0__2->GetZaxis()->SetTitleSize(0.035);
   frame_131d89d0__2->GetZaxis()->SetTitleFont(42);
   frame_131d89d0__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.4809639,0.94,0.5190361,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   TText *AText = pt->AddText(" ");
   pt->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig1b.C <==
void CB2_exp1_veto()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sat Mar 19 08:39:58 2016) by ROOT version6.04/02
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,0,1000,800);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(5.54625,-497.7767,5.68375,4479.99);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_10035140__1 = new TH1D("frame_10035140__1"," ",55,5.56,5.67);
   frame_10035140__1->SetBinContent(1,3982.213);
   frame_10035140__1->SetMaximum(3982.213);
   frame_10035140__1->SetEntries(1);
   frame_10035140__1->SetDirectory(0);
   frame_10035140__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_10035140__1->SetLineColor(ci);
   frame_10035140__1->GetXaxis()->SetTitle(" ");
   frame_10035140__1->GetXaxis()->SetNdivisions(505);
   frame_10035140__1->GetXaxis()->SetLabelFont(132);
   frame_10035140__1->GetXaxis()->SetLabelSize(0.05);
   frame_10035140__1->GetXaxis()->SetTitleSize(0.035);
   frame_10035140__1->GetXaxis()->SetTitleFont(42);
   frame_10035140__1->GetYaxis()->SetTitle(" ");
   frame_10035140__1->GetYaxis()->SetNdivisions(505);
   frame_10035140__1->GetYaxis()->SetLabelFont(132);
   frame_10035140__1->GetYaxis()->SetLabelSize(0.05);
   frame_10035140__1->GetYaxis()->SetTitleSize(0.035);
   frame_10035140__1->GetYaxis()->SetTitleFont(42);
   frame_10035140__1->GetZaxis()->SetLabelFont(42);
   frame_10035140__1->GetZaxis()->SetLabelSize(0.035);
   frame_10035140__1->GetZaxis()->SetTitleSize(0.035);
   frame_10035140__1->GetZaxis()->SetTitleFont(42);
   frame_10035140__1->Draw("FUNC");
   
   Double_t h_ds_1000_fx3001[55] = {
   5.561,
   5.563,
   5.565,
   5.567,
   5.569,
   5.571,
   5.573,
   5.575,
   5.577,
   5.579,
   5.581,
   5.583,
   5.585,
   5.587,
   5.589,
   5.591,
   5.593,
   5.595,
   5.597,
   5.599,
   5.601,
   5.603,
   5.605,
   5.607,
   5.609,
   5.611,
   5.613,
   5.615,
   5.617,
   5.619,
   5.621,
   5.623,
   5.625,
   5.627,
   5.629,
   5.631,
   5.633,
   5.635,
   5.637,
   5.639,
   5.641,
   5.643,
   5.645,
   5.647,
   5.649,
   5.651,
   5.653,
   5.655,
   5.657,
   5.659,
   5.661,
   5.663,
   5.665,
   5.667,
   5.669};
   Double_t h_ds_1000_fy3001[55] = {
   83,
   79,
   93,
   69,
   81,
   86,
   83,
   94,
   84,
   70,
   92,
   89,
   99,
   88,
   95,
   99,
   105,
   130,
   144,
   170,
   214,
   307,
   405,
   657,
   942,
   1428,
   1991,
   2606,
   3294,
   3731,
   3697,
   3126,
   2489,
   1747,
   1215,
   809,
   532,
   370,
   282,
   196,
   154,
   140,
   117,
   113,
   109,
   93,
   98,
   92,
   74,
   85,
   74,
   77,
   73,
   82,
   76};
   Double_t h_ds_1000_felx3001[55] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_fely3001[55] = {
   9.092044,
   8.869343,
   9.626284,
   8.286444,
   8.981384,
   9.255555,
   9.092044,
   9.678086,
   9.146873,
   8.346566,
   9.574201,
   9.416226,
   9.933044,
   9.362975,
   9.729612,
   9.933044,
   9.759142,
   10.91271,
   11.51041,
   12.54799,
   14.13728,
   17.02855,
   19.63082,
   25.13689,
   30.19609,
   37.29219,
   44.12342,
   50.55144,
   56.89556,
   60.58396,
   60.30502,
   55.41288,
   49.39238,
   41.30012,
   34.36044,
   27.94732,
   22.57054,
   18.74188,
   16.3003,
   13.50893,
   11.91974,
   11.34272,
   10.3282,
   10.1419,
   9.952272,
   9.626284,
   9.882579,
   9.574201,
   8.582844,
   9.201374,
   8.582844,
   8.755868,
   8.524388,
   9.036884,
   8.698576};
   Double_t h_ds_1000_fehx3001[55] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_fehy3001[55] = {
   10.14705,
   9.925725,
   10.67824,
   9.346779,
   10.03706,
   10.30959,
   10.14705,
   10.72977,
   10.20155,
   9.406468,
   10.62644,
   10.46934,
   10.9834,
   10.41639,
   10.78102,
   10.9834,
   10.75914,
   11.91271,
   12.51041,
   13.54799,
   15.13728,
   18.02855,
   20.63082,
   26.13689,
   31.19609,
   38.29219,
   45.12342,
   51.55144,
   57.89556,
   61.58396,
   61.30502,
   56.41288,
   50.39238,
   42.30012,
   35.36044,
   28.94732,
   23.57054,
   19.74188,
   17.3003,
   14.50893,
   12.91974,
   12.34272,
   11.3282,
   11.1419,
   10.95227,
   10.67824,
   10.93319,
   10.62644,
   9.641101,
   10.25573,
   9.641101,
   9.812979,
   9.583044,
   10.09222,
   9.756061};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,h_ds_1000_fx3001,h_ds_1000_fy3001,h_ds_1000_felx3001,h_ds_1000_fehx3001,h_ds_1000_fely3001,h_ds_1000_fehy3001);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__m_B");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_ds_10003001 = new TH1F("Graph_h_ds_10003001","Histogram of ds_1000_plot__m_B",100,5.549,5.681);
   Graph_h_ds_10003001->SetMinimum(0);
   Graph_h_ds_10003001->SetMaximum(4165.771);
   Graph_h_ds_10003001->SetDirectory(0);
   Graph_h_ds_10003001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_ds_10003001->SetLineColor(ci);
   Graph_h_ds_10003001->GetXaxis()->SetLabelFont(42);
   Graph_h_ds_10003001->GetXaxis()->SetLabelSize(0.035);
   Graph_h_ds_10003001->GetXaxis()->SetTitleSize(0.035);
   Graph_h_ds_10003001->GetXaxis()->SetTitleFont(42);
   Graph_h_ds_10003001->GetYaxis()->SetLabelFont(42);
   Graph_h_ds_10003001->GetYaxis()->SetLabelSize(0.035);
   Graph_h_ds_10003001->GetYaxis()->SetTitleSize(0.035);
   Graph_h_ds_10003001->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10003001->GetZaxis()->SetLabelFont(42);
   Graph_h_ds_10003001->GetZaxis()->SetLabelSize(0.035);
   Graph_h_ds_10003001->GetZaxis()->SetTitleSize(0.035);
   Graph_h_ds_10003001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10003001);
   
   grae->Draw("p");
   
   Double_t model__Norm[m_B]_Comp[expopos_B]_fx1[61] = {
   5.558,
   5.558,
   5.56,
   5.562,
   5.564,
   5.566,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.606,
   5.608,
   5.61,
   5.612,
   5.614,
   5.616,
   5.618,
   5.62,
   5.622,
   5.624,
   5.626,
   5.628,
   5.63,
   5.632,
   5.634,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t model__Norm[m_B]_Comp[expopos_B]_fy1[61] = {
   0,
   79.09066,
   79.09066,
   79.53695,
   79.97489,
   80.40406,
   80.82403,
   81.23434,
   81.63452,
   82.02412,
   82.40263,
   82.76956,
   83.12438,
   83.46657,
   83.79559,
   84.11086,
   84.41182,
   84.69787,
   84.96841,
   85.22281,
   85.46042,
   85.68059,
   85.88264,
   86.06588,
   86.22958,
   86.37302,
   86.49545,
   86.59608,
   86.67414,
   86.72879,
   86.75921,
   86.76454,
   86.7439,
   86.69638,
   86.62106,
   86.51699,
   86.38318,
   86.21865,
   86.02235,
   85.79325,
   85.53025,
   85.23226,
   84.89813,
   84.5267,
   84.11677,
   83.66712,
   83.1765,
   82.64362,
   82.06715,
   81.44575,
   80.77802,
   80.06256,
   79.29789,
   78.48253,
   77.61494,
   76.69357,
   75.71679,
   74.68298,
   74.68298,
   74.68298,
   0};
   TGraph *graph = new TGraph(61,model__Norm[m_B]_Comp[expopos_B]_fx1,model__Norm[m_B]_Comp[expopos_B]_fy1);
   graph->SetName("model__Norm[m_B]_Comp[expopos_B]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_model__Norm[m_B]_Comp[expopos_B]1 = new TH1F("Graph_model__Norm[m_B]_Comp[expopos_B]1","Projection of model()",100,5.5466,5.6834);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->SetMinimum(0);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->SetMaximum(95.441);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->SetDirectory(0);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model__Norm[m_B]_Comp[expopos_B]1->SetLineColor(ci);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetXaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetXaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetXaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetXaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetYaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetYaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetYaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetZaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetZaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetZaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[m_B]_Comp[expopos_B]1);
   
   graph->Draw("l");
   
   Double_t model__Norm[m_B]_Comp[cb2_Lb]_fx2[97] = {
   5.558,
   5.558,
   5.56,
   5.562,
   5.564,
   5.566,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.603,
   5.604,
   5.605,
   5.606,
   5.607,
   5.6075,
   5.608,
   5.6085,
   5.609,
   5.6095,
   5.61,
   5.6105,
   5.611,
   5.6115,
   5.612,
   5.613,
   5.614,
   5.615,
   5.6155,
   5.616,
   5.6165,
   5.617,
   5.6175,
   5.618,
   5.6185,
   5.619,
   5.6195,
   5.62,
   5.6205,
   5.621,
   5.6215,
   5.622,
   5.6225,
   5.623,
   5.6235,
   5.624,
   5.625,
   5.626,
   5.627,
   5.628,
   5.6285,
   5.629,
   5.6295,
   5.63,
   5.6305,
   5.631,
   5.6315,
   5.632,
   5.633,
   5.634,
   5.635,
   5.636,
   5.637,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t model__Norm[m_B]_Comp[cb2_Lb]_fy2[97] = {
   0,
   0.2752472,
   0.2752472,
   0.3456572,
   0.4363659,
   0.5539191,
   0.7072091,
   0.9084051,
   1.17429,
   1.528196,
   2.002843,
   2.644522,
   3.519355,
   4.722734,
   6.393743,
   8.737459,
   12.05988,
   16.82342,
   23.73632,
   33.8991,
   49.04837,
   71.97018,
   107.2144,
   162.3553,
   201.1074,
   250.2663,
   312.9527,
   393.3256,
   496.9637,
   559.7662,
   631.4006,
   713.2377,
   806.8822,
   914.2153,
   1037.447,
   1175.622,
   1323.451,
   1479.953,
   1643.946,
   1988.228,
   2341.228,
   2684.234,
   2845.497,
   2996.373,
   3134.247,
   3256.644,
   3361.299,
   3446.226,
   3509.782,
   3550.718,
   3568.223,
   3561.948,
   3532.018,
   3479.028,
   3404.025,
   3308.47,
   3194.196,
   3063.342,
   2918.296,
   2761.613,
   2423.98,
   2071.544,
   1723.686,
   1396.437,
   1245.051,
   1109.168,
   988.6412,
   881.6754,
   786.6933,
   702.3068,
   627.2938,
   560.5776,
   448.3521,
   359.304,
   288.502,
   232.0947,
   187.0668,
   151.053,
   99.02486,
   65.37402,
   43.45229,
   29.0718,
   19.57459,
   13.26139,
   9.038135,
   6.195605,
   4.270993,
   2.960347,
   2.062798,
   1.444793,
   1.017012,
   0.7193806,
   0.5112641,
   0.3650317,
   0.3650317,
   0.3650317,
   0};
   graph = new TGraph(97,model__Norm[m_B]_Comp[cb2_Lb]_fx2,model__Norm[m_B]_Comp[cb2_Lb]_fy2);
   graph->SetName("model__Norm[m_B]_Comp[cb2_Lb]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   
   TH1F *Graph_model__Norm[m_B]_Comp[cb2_Lb]2 = new TH1F("Graph_model__Norm[m_B]_Comp[cb2_Lb]2","Projection of model()",100,5.5466,5.6834);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->SetMinimum(0);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->SetMaximum(3925.046);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->SetDirectory(0);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->SetLineColor(ci);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetXaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetXaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetXaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetXaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetYaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetYaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetYaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetZaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetZaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetZaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[m_B]_Comp[cb2_Lb]2);
   
   graph->Draw("l");
   
   Double_t model__Norm[m_B]_fx3[97] = {
   5.558,
   5.558,
   5.56,
   5.562,
   5.564,
   5.566,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.603,
   5.604,
   5.605,
   5.606,
   5.607,
   5.6075,
   5.608,
   5.6085,
   5.609,
   5.6095,
   5.61,
   5.6105,
   5.611,
   5.6115,
   5.612,
   5.613,
   5.614,
   5.615,
   5.6155,
   5.616,
   5.6165,
   5.617,
   5.6175,
   5.618,
   5.6185,
   5.619,
   5.6195,
   5.62,
   5.6205,
   5.621,
   5.6215,
   5.622,
   5.6225,
   5.623,
   5.6235,
   5.624,
   5.625,
   5.626,
   5.627,
   5.628,
   5.6285,
   5.629,
   5.6295,
   5.63,
   5.6305,
   5.631,
   5.6315,
   5.632,
   5.633,
   5.634,
   5.635,
   5.636,
   5.637,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t model__Norm[m_B]_fy3[97] = {
   0,
   79.3659,
   79.3659,
   79.8826,
   80.41126,
   80.95798,
   81.53124,
   82.14274,
   82.80881,
   83.55231,
   84.40547,
   85.41408,
   86.64374,
   88.18931,
   90.18933,
   92.84832,
   96.47171,
   101.5213,
   108.7047,
   119.1219,
   134.5088,
   157.6508,
   193.0971,
   248.4212,
   287.2576,
   336.4959,
   399.2566,
   479.6986,
   583.4006,
   646.2331,
   717.896,
   799.7604,
   893.4308,
   1000.788,
   1124.043,
   1262.239,
   1410.089,
   1566.609,
   1730.62,
   2074.932,
   2427.957,
   2770.981,
   2932.251,
   3083.132,
   3221.01,
   3343.409,
   3448.065,
   3532.991,
   3596.544,
   3637.476,
   3654.975,
   3648.692,
   3618.752,
   3565.752,
   3490.736,
   3395.167,
   3280.876,
   3150.004,
   3004.938,
   2848.234,
   2510.552,
   2158.061,
   1810.14,
   1482.82,
   1331.396,
   1195.473,
   1074.904,
   967.894,
   872.8659,
   788.4314,
   713.3682,
   646.5999,
   534.2641,
   445.0972,
   374.1681,
   317.625,
   272.4525,
   236.2853,
   183.923,
   149.9007,
   127.5691,
   112.7389,
   102.7511,
   95.90501,
   91.10529,
   87.64135,
   85.04902,
   83.0229,
   81.36069,
   79.92732,
   78.63195,
   77.41295,
   76.22806,
   75.04801,
   75.04801,
   75.04801,
   0};
   graph = new TGraph(97,model__Norm[m_B]_fx3,model__Norm[m_B]_fy3);
   graph->SetName("model__Norm[m_B]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model__Norm[m_B]3 = new TH1F("Graph_model__Norm[m_B]3","Projection of model()",100,5.5466,5.6834);
   Graph_model__Norm[m_B]3->SetMinimum(0);
   Graph_model__Norm[m_B]3->SetMaximum(4020.472);
   Graph_model__Norm[m_B]3->SetDirectory(0);
   Graph_model__Norm[m_B]3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model__Norm[m_B]3->SetLineColor(ci);
   Graph_model__Norm[m_B]3->GetXaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]3->GetXaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]3->GetXaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]3->GetXaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]3->GetYaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]3->GetYaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]3->GetYaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]3->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]3->GetZaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]3->GetZaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]3->GetZaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[m_B]3);
   
   graph->Draw("l");
   
   TH1D *frame_10035140__2 = new TH1D("frame_10035140__2"," ",55,5.56,5.67);
   frame_10035140__2->SetBinContent(1,3982.213);
   frame_10035140__2->SetMaximum(3982.213);
   frame_10035140__2->SetEntries(1);
   frame_10035140__2->SetDirectory(0);
   frame_10035140__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_10035140__2->SetLineColor(ci);
   frame_10035140__2->GetXaxis()->SetTitle(" ");
   frame_10035140__2->GetXaxis()->SetNdivisions(505);
   frame_10035140__2->GetXaxis()->SetLabelFont(132);
   frame_10035140__2->GetXaxis()->SetLabelSize(0.05);
   frame_10035140__2->GetXaxis()->SetTitleSize(0.035);
   frame_10035140__2->GetXaxis()->SetTitleFont(42);
   frame_10035140__2->GetYaxis()->SetTitle(" ");
   frame_10035140__2->GetYaxis()->SetNdivisions(505);
   frame_10035140__2->GetYaxis()->SetLabelFont(132);
   frame_10035140__2->GetYaxis()->SetLabelSize(0.05);
   frame_10035140__2->GetYaxis()->SetTitleSize(0.035);
   frame_10035140__2->GetYaxis()->SetTitleFont(42);
   frame_10035140__2->GetZaxis()->SetLabelFont(42);
   frame_10035140__2->GetZaxis()->SetLabelSize(0.035);
   frame_10035140__2->GetZaxis()->SetTitleSize(0.035);
   frame_10035140__2->GetZaxis()->SetTitleFont(42);
   frame_10035140__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.4809639,0.94,0.5190361,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   TText *AText = pt->AddText(" ");
   pt->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2a.C <==
void CB2_exp1_veto()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sat Mar 19 08:30:31 2016) by ROOT version6.04/02
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,0,1000,800);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(5.54625,-21.49854,5.68375,193.4868);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_143d0430__1 = new TH1D("frame_143d0430__1"," ",55,5.56,5.67);
   frame_143d0430__1->SetBinContent(1,171.9883);
   frame_143d0430__1->SetMaximum(171.9883);
   frame_143d0430__1->SetEntries(1);
   frame_143d0430__1->SetDirectory(0);
   frame_143d0430__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_143d0430__1->SetLineColor(ci);
   frame_143d0430__1->GetXaxis()->SetTitle(" ");
   frame_143d0430__1->GetXaxis()->SetNdivisions(505);
   frame_143d0430__1->GetXaxis()->SetLabelFont(132);
   frame_143d0430__1->GetXaxis()->SetLabelSize(0.05);
   frame_143d0430__1->GetXaxis()->SetTitleSize(0.035);
   frame_143d0430__1->GetXaxis()->SetTitleFont(42);
   frame_143d0430__1->GetYaxis()->SetTitle(" ");
   frame_143d0430__1->GetYaxis()->SetNdivisions(505);
   frame_143d0430__1->GetYaxis()->SetLabelFont(132);
   frame_143d0430__1->GetYaxis()->SetLabelSize(0.05);
   frame_143d0430__1->GetYaxis()->SetTitleSize(0.035);
   frame_143d0430__1->GetYaxis()->SetTitleFont(42);
   frame_143d0430__1->GetZaxis()->SetLabelFont(42);
   frame_143d0430__1->GetZaxis()->SetLabelSize(0.035);
   frame_143d0430__1->GetZaxis()->SetTitleSize(0.035);
   frame_143d0430__1->GetZaxis()->SetTitleFont(42);
   frame_143d0430__1->Draw("FUNC");
   
   Double_t h_ds_1000_fx3001[55] = {
   5.561,
   5.563,
   5.565,
   5.567,
   5.569,
   5.571,
   5.573,
   5.575,
   5.577,
   5.579,
   5.581,
   5.583,
   5.585,
   5.587,
   5.589,
   5.591,
   5.593,
   5.595,
   5.597,
   5.599,
   5.601,
   5.603,
   5.605,
   5.607,
   5.609,
   5.611,
   5.613,
   5.615,
   5.617,
   5.619,
   5.621,
   5.623,
   5.625,
   5.627,
   5.629,
   5.631,
   5.633,
   5.635,
   5.637,
   5.639,
   5.641,
   5.643,
   5.645,
   5.647,
   5.649,
   5.651,
   5.653,
   5.655,
   5.657,
   5.659,
   5.661,
   5.663,
   5.665,
   5.667,
   5.669};
   Double_t h_ds_1000_fy3001[55] = {
   16,
   25,
   21,
   16,
   16,
   16,
   20,
   14,
   15,
   16,
   20,
   20,
   14,
   24,
   17,
   19,
   15,
   12,
   24,
   22,
   19,
   22,
   26,
   29,
   37,
   52,
   67,
   98,
   138,
   130,
   151,
   107,
   81,
   53,
   34,
   26,
   28,
   24,
   18,
   20,
   17,
   24,
   15,
   16,
   19,
   23,
   19,
   22,
   21,
   17,
   25,
   19,
   29,
   24,
   17};
   Double_t h_ds_1000_felx3001[55] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_fely3001[55] = {
   3.957801,
   4.966335,
   4.545807,
   3.957801,
   3.957801,
   3.957801,
   4.434448,
   3.6965,
   3.82938,
   3.957801,
   4.434448,
   4.434448,
   3.6965,
   4.864612,
   4.082184,
   4.320219,
   3.82938,
   3.415266,
   4.864612,
   4.654502,
   4.320219,
   4.654502,
   5.066015,
   5.353932,
   6.055143,
   7.187836,
   8.164873,
   9.882579,
   11.25798,
   10.91271,
   11.79837,
   9.856158,
   8.981384,
   7.257065,
   5.802128,
   5.066015,
   5.259711,
   4.864612,
   4.202887,
   4.434448,
   4.082184,
   4.864612,
   3.82938,
   3.957801,
   4.320219,
   4.760717,
   4.320219,
   4.654502,
   4.545807,
   4.082184,
   4.966335,
   4.320219,
   5.353932,
   4.864612,
   4.082184};
   Double_t h_ds_1000_fehx3001[55] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_fehy3001[55] = {
   5.083066,
   6.066589,
   5.655182,
   5.083066,
   5.083066,
   5.083066,
   5.546519,
   4.830381,
   4.958738,
   5.083066,
   5.546519,
   5.546519,
   4.830381,
   5.966932,
   5.203719,
   5.435196,
   4.958738,
   4.559819,
   5.966932,
   5.761366,
   5.435196,
   5.761366,
   6.164324,
   6.44702,
   7.137555,
   8.257346,
   9.226102,
   10.93319,
   12.25798,
   11.91271,
   12.79837,
   10.85616,
   10.03706,
   8.325916,
   6.888101,
   6.164324,
   6.354446,
   5.966932,
   5.321007,
   5.546519,
   5.203719,
   5.966932,
   4.958738,
   5.083066,
   5.435196,
   5.865235,
   5.435196,
   5.761366,
   5.655182,
   5.203719,
   6.066589,
   5.435196,
   6.44702,
   5.966932,
   5.203719};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,h_ds_1000_fx3001,h_ds_1000_fy3001,h_ds_1000_felx3001,h_ds_1000_fehx3001,h_ds_1000_fely3001,h_ds_1000_fehy3001);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__m_B");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_ds_10003001 = new TH1F("Graph_h_ds_10003001","Histogram of ds_1000_plot__m_B",100,5.549,5.681);
   Graph_h_ds_10003001->SetMinimum(0);
   Graph_h_ds_10003001->SetMaximum(179.3197);
   Graph_h_ds_10003001->SetDirectory(0);
   Graph_h_ds_10003001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_ds_10003001->SetLineColor(ci);
   Graph_h_ds_10003001->GetXaxis()->SetLabelFont(42);
   Graph_h_ds_10003001->GetXaxis()->SetLabelSize(0.035);
   Graph_h_ds_10003001->GetXaxis()->SetTitleSize(0.035);
   Graph_h_ds_10003001->GetXaxis()->SetTitleFont(42);
   Graph_h_ds_10003001->GetYaxis()->SetLabelFont(42);
   Graph_h_ds_10003001->GetYaxis()->SetLabelSize(0.035);
   Graph_h_ds_10003001->GetYaxis()->SetTitleSize(0.035);
   Graph_h_ds_10003001->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10003001->GetZaxis()->SetLabelFont(42);
   Graph_h_ds_10003001->GetZaxis()->SetLabelSize(0.035);
   Graph_h_ds_10003001->GetZaxis()->SetTitleSize(0.035);
   Graph_h_ds_10003001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10003001);
   
   grae->Draw("p");
   
   Double_t model__Norm[m_B]_Comp[expopos_B]_fx1[61] = {
   5.558,
   5.558,
   5.56,
   5.562,
   5.564,
   5.566,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.606,
   5.608,
   5.61,
   5.612,
   5.614,
   5.616,
   5.618,
   5.62,
   5.622,
   5.624,
   5.626,
   5.628,
   5.63,
   5.632,
   5.634,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t model__Norm[m_B]_Comp[expopos_B]_fy1[61] = {
   0,
   16.96137,
   16.96137,
   17.02519,
   17.08926,
   17.15356,
   17.21811,
   17.28289,
   17.34793,
   17.4132,
   17.47873,
   17.5445,
   17.61051,
   17.67678,
   17.74329,
   17.81006,
   17.87707,
   17.94434,
   18.01186,
   18.07964,
   18.14767,
   18.21596,
   18.2845,
   18.3533,
   18.42236,
   18.49168,
   18.56126,
   18.6311,
   18.70121,
   18.77158,
   18.84221,
   18.91311,
   18.98428,
   19.05571,
   19.12742,
   19.19939,
   19.27163,
   19.34415,
   19.41694,
   19.49,
   19.56334,
   19.63695,
   19.71084,
   19.78501,
   19.85946,
   19.93419,
   20.00919,
   20.08449,
   20.16006,
   20.23592,
   20.31206,
   20.38849,
   20.46521,
   20.54222,
   20.61952,
   20.6971,
   20.77498,
   20.85316,
   20.85316,
   20.85316,
   0};
   TGraph *graph = new TGraph(61,model__Norm[m_B]_Comp[expopos_B]_fx1,model__Norm[m_B]_Comp[expopos_B]_fy1);
   graph->SetName("model__Norm[m_B]_Comp[expopos_B]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_model__Norm[m_B]_Comp[expopos_B]1 = new TH1F("Graph_model__Norm[m_B]_Comp[expopos_B]1","Projection of model()",100,5.5466,5.6834);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->SetMinimum(0);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->SetMaximum(22.93847);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->SetDirectory(0);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model__Norm[m_B]_Comp[expopos_B]1->SetLineColor(ci);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetXaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetXaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetXaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetXaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetYaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetYaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetYaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetZaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetZaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetZaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[m_B]_Comp[expopos_B]1);
   
   graph->Draw("l");
   
   Double_t model__Norm[m_B]_Comp[cb2_Lb]_fx2[105] = {
   5.558,
   5.558,
   5.56,
   5.562,
   5.564,
   5.566,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.605,
   5.606,
   5.607,
   5.608,
   5.6085,
   5.609,
   5.6095,
   5.61,
   5.6105,
   5.611,
   5.6115,
   5.612,
   5.6125,
   5.613,
   5.6135,
   5.614,
   5.615,
   5.6155,
   5.616,
   5.6165,
   5.617,
   5.61725,
   5.6175,
   5.61775,
   5.618,
   5.61825,
   5.6185,
   5.61875,
   5.619,
   5.61925,
   5.6195,
   5.61975,
   5.62,
   5.62025,
   5.6205,
   5.62075,
   5.621,
   5.62125,
   5.6215,
   5.622,
   5.6225,
   5.623,
   5.624,
   5.625,
   5.6255,
   5.626,
   5.6265,
   5.627,
   5.6275,
   5.628,
   5.6285,
   5.629,
   5.6295,
   5.63,
   5.6305,
   5.631,
   5.632,
   5.633,
   5.634,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t model__Norm[m_B]_Comp[cb2_Lb]_fy2[105] = {
   0,
   0.1132729,
   0.1132729,
   0.1237934,
   0.1357343,
   0.1493522,
   0.1649623,
   0.1829557,
   0.2038214,
   0.2281769,
   0.25681,
   0.2907375,
   0.3312876,
   0.3802199,
   0.4399006,
   0.5135669,
   0.6057321,
   0.7228257,
   0.8742345,
   1.074055,
   1.344164,
   1.719846,
   2.26071,
   3.073286,
   4.361796,
   5.302841,
   6.554628,
   8.262636,
   10.6651,
   12.24454,
   14.1719,
   16.55227,
   19.53232,
   23.32118,
   28.10266,
   33.56426,
   39.64243,
   46.30171,
   53.4795,
   61.08454,
   68.99677,
   85.13034,
   92.99134,
   100.451,
   107.3049,
   113.3544,
   116.0193,
   118.4161,
   120.5257,
   122.3311,
   123.8176,
   124.973,
   125.7879,
   126.2552,
   126.3713,
   126.1351,
   125.5487,
   124.6167,
   123.3471,
   121.7503,
   119.8394,
   117.6299,
   115.1394,
   112.3876,
   106.1874,
   99.21585,
   91.67326,
   75.68793,
   59.76196,
   52.2221,
   45.12709,
   38.56328,
   32.71803,
   27.80947,
   23.68749,
   20.2182,
   17.2918,
   14.81802,
   12.72247,
   10.94368,
   9.43076,
   7.040635,
   5.292043,
   4.003571,
   2.33369,
   1.391534,
   0.8472351,
   0.5258611,
   0.3322545,
   0.2134258,
   0.1392196,
   0.09212621,
   0.06178604,
   0.04196193,
   0.0288367,
   0.02003813,
   0.01407062,
   0.00997837,
   0.007142712,
   0.005158329,
   0.003756637,
   0.002757722,
   0.002757722,
   0.002757722,
   0};
   graph = new TGraph(105,model__Norm[m_B]_Comp[cb2_Lb]_fx2,model__Norm[m_B]_Comp[cb2_Lb]_fy2);
   graph->SetName("model__Norm[m_B]_Comp[cb2_Lb]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   
   TH1F *Graph_model__Norm[m_B]_Comp[cb2_Lb]2 = new TH1F("Graph_model__Norm[m_B]_Comp[cb2_Lb]2","Projection of model()",105,5.5466,5.6834);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->SetMinimum(0);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->SetMaximum(139.0085);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->SetDirectory(0);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->SetLineColor(ci);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetXaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetXaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetXaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetXaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetYaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetYaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetYaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetZaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetZaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetZaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[m_B]_Comp[cb2_Lb]2);
   
   graph->Draw("l");
   
   Double_t model__Norm[m_B]_fx3[105] = {
   5.558,
   5.558,
   5.56,
   5.562,
   5.564,
   5.566,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.605,
   5.606,
   5.607,
   5.608,
   5.6085,
   5.609,
   5.6095,
   5.61,
   5.6105,
   5.611,
   5.6115,
   5.612,
   5.6125,
   5.613,
   5.6135,
   5.614,
   5.615,
   5.6155,
   5.616,
   5.6165,
   5.617,
   5.61725,
   5.6175,
   5.61775,
   5.618,
   5.61825,
   5.6185,
   5.61875,
   5.619,
   5.61925,
   5.6195,
   5.61975,
   5.62,
   5.62025,
   5.6205,
   5.62075,
   5.621,
   5.62125,
   5.6215,
   5.622,
   5.6225,
   5.623,
   5.624,
   5.625,
   5.6255,
   5.626,
   5.6265,
   5.627,
   5.6275,
   5.628,
   5.6285,
   5.629,
   5.6295,
   5.63,
   5.6305,
   5.631,
   5.632,
   5.633,
   5.634,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t model__Norm[m_B]_fy3[105] = {
   0,
   17.07464,
   17.07464,
   17.14899,
   17.22499,
   17.30291,
   17.38307,
   17.46585,
   17.55175,
   17.64138,
   17.73554,
   17.83523,
   17.9418,
   18.057,
   18.18319,
   18.32362,
   18.48281,
   18.66717,
   18.8861,
   19.15369,
   19.49183,
   19.9358,
   20.54521,
   21.42659,
   22.78416,
   23.75983,
   25.04631,
   26.78908,
   29.22636,
   30.82324,
   32.76805,
   35.16589,
   38.16342,
   41.96979,
   46.76878,
   52.24792,
   58.34364,
   65.02049,
   72.21587,
   79.8385,
   87.76835,
   103.9372,
   111.8159,
   119.2932,
   126.1648,
   132.232,
   134.9058,
   137.3115,
   139.4299,
   141.2442,
   142.7396,
   143.9039,
   144.7276,
   145.2039,
   145.3289,
   145.1016,
   144.524,
   143.601,
   142.3403,
   140.7525,
   138.8504,
   136.6498,
   134.1683,
   131.4255,
   125.2431,
   118.2895,
   110.7648,
   94.81535,
   78.92533,
   71.40347,
   64.32648,
   57.7807,
   51.95351,
   47.06302,
   42.95913,
   39.50794,
   36.59966,
   34.14402,
   32.06662,
   30.306,
   28.81127,
   26.45757,
   24.74548,
   23.49357,
   21.89703,
   21.02849,
   20.55808,
   20.31087,
   20.19171,
   20.14761,
   20.14841,
   20.17661,
   20.22185,
   20.27788,
   20.3409,
   20.40853,
   20.47928,
   20.5522,
   20.62666,
   20.70226,
   20.77874,
   20.85591,
   20.85591,
   20.85591,
   0};
   graph = new TGraph(105,model__Norm[m_B]_fx3,model__Norm[m_B]_fy3);
   graph->SetName("model__Norm[m_B]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model__Norm[m_B]3 = new TH1F("Graph_model__Norm[m_B]3","Projection of model()",105,5.5466,5.6834);
   Graph_model__Norm[m_B]3->SetMinimum(0);
   Graph_model__Norm[m_B]3->SetMaximum(159.8618);
   Graph_model__Norm[m_B]3->SetDirectory(0);
   Graph_model__Norm[m_B]3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model__Norm[m_B]3->SetLineColor(ci);
   Graph_model__Norm[m_B]3->GetXaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]3->GetXaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]3->GetXaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]3->GetXaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]3->GetYaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]3->GetYaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]3->GetYaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]3->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]3->GetZaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]3->GetZaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]3->GetZaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[m_B]3);
   
   graph->Draw("l");
   
   TH1D *frame_143d0430__2 = new TH1D("frame_143d0430__2"," ",55,5.56,5.67);
   frame_143d0430__2->SetBinContent(1,171.9883);
   frame_143d0430__2->SetMaximum(171.9883);
   frame_143d0430__2->SetEntries(1);
   frame_143d0430__2->SetDirectory(0);
   frame_143d0430__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_143d0430__2->SetLineColor(ci);
   frame_143d0430__2->GetXaxis()->SetTitle(" ");
   frame_143d0430__2->GetXaxis()->SetNdivisions(505);
   frame_143d0430__2->GetXaxis()->SetLabelFont(132);
   frame_143d0430__2->GetXaxis()->SetLabelSize(0.05);
   frame_143d0430__2->GetXaxis()->SetTitleSize(0.035);
   frame_143d0430__2->GetXaxis()->SetTitleFont(42);
   frame_143d0430__2->GetYaxis()->SetTitle(" ");
   frame_143d0430__2->GetYaxis()->SetNdivisions(505);
   frame_143d0430__2->GetYaxis()->SetLabelFont(132);
   frame_143d0430__2->GetYaxis()->SetLabelSize(0.05);
   frame_143d0430__2->GetYaxis()->SetTitleSize(0.035);
   frame_143d0430__2->GetYaxis()->SetTitleFont(42);
   frame_143d0430__2->GetZaxis()->SetLabelFont(42);
   frame_143d0430__2->GetZaxis()->SetLabelSize(0.035);
   frame_143d0430__2->GetZaxis()->SetTitleSize(0.035);
   frame_143d0430__2->GetZaxis()->SetTitleFont(42);
   frame_143d0430__2->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2b.C <==
void m1_CB2_pol0()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sat Mar 19 08:37:50 2016) by ROOT version6.04/02
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",1,1,1000,776);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(3.66625,-11.9066,3.70375,60.82845);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_28697e10__3 = new TH1D("frame_28697e10__3"," ",30,3.67,3.7);
   frame_28697e10__3->SetBinContent(1,53.55494);
   frame_28697e10__3->SetMinimum(-4.633098);
   frame_28697e10__3->SetMaximum(53.55494);
   frame_28697e10__3->SetEntries(1);
   frame_28697e10__3->SetDirectory(0);
   frame_28697e10__3->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_28697e10__3->SetLineColor(ci);
   frame_28697e10__3->GetXaxis()->SetTitle(" ");
   frame_28697e10__3->GetXaxis()->SetNdivisions(505);
   frame_28697e10__3->GetXaxis()->SetLabelFont(132);
   frame_28697e10__3->GetXaxis()->SetLabelSize(0.05);
   frame_28697e10__3->GetXaxis()->SetTitleSize(0.035);
   frame_28697e10__3->GetXaxis()->SetTitleFont(42);
   frame_28697e10__3->GetYaxis()->SetTitle(" ");
   frame_28697e10__3->GetYaxis()->SetNdivisions(505);
   frame_28697e10__3->GetYaxis()->SetLabelFont(132);
   frame_28697e10__3->GetYaxis()->SetLabelSize(0.05);
   frame_28697e10__3->GetYaxis()->SetTitleSize(0.035);
   frame_28697e10__3->GetYaxis()->SetTitleFont(42);
   frame_28697e10__3->GetZaxis()->SetLabelFont(42);
   frame_28697e10__3->GetZaxis()->SetLabelSize(0.035);
   frame_28697e10__3->GetZaxis()->SetTitleSize(0.035);
   frame_28697e10__3->GetZaxis()->SetTitleFont(42);
   frame_28697e10__3->Draw("FUNC");
   
   Double_t h_ds_1010_fx3002[30] = {
   3.6705,
   3.6715,
   3.6725,
   3.6735,
   3.6745,
   3.6755,
   3.6765,
   3.6775,
   3.6785,
   3.6795,
   3.6805,
   3.6815,
   3.6825,
   3.6835,
   3.6845,
   3.6855,
   3.6865,
   3.6875,
   3.6885,
   3.6895,
   3.6905,
   3.6915,
   3.6925,
   3.6935,
   3.6945,
   3.6955,
   3.6965,
   3.6975,
   3.6985,
   3.6995};
   Double_t h_ds_1010_fy3002[30] = {
   0.7717012,
   0.2432473,
   1.104079,
   -0.4404,
   -1.11851,
   1.113412,
   1.734395,
   1.244074,
   -0.1431186,
   4.514908,
   1.349863,
   6.044492,
   14.15031,
   29.86505,
   25.89944,
   31.27426,
   43.79672,
   33.05585,
   25.01663,
   6.249088,
   9.828789,
   4.380208,
   2.832496,
   1.678301,
   1.911322,
   1.326369,
   2.462795,
   0.2156163,
   -0.6457523,
   1.141212};
   Double_t h_ds_1010_felx3002[30] = {
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005};
   Double_t h_ds_1010_fely3002[30] = {
   1.076958,
   1.172524,
   1.660327,
   0.4404,
   0.6652443,
   1.113412,
   1.618736,
   0.8646723,
   0.1431186,
   2.145,
   1.269159,
   2.615731,
   4.27078,
   5.788331,
   5.565839,
   6.049032,
   7.113315,
   5.99465,
   5.079797,
   2.695424,
   3.448182,
   2.42453,
   1.949332,
   1.240655,
   1.736241,
   1.634735,
   1.578697,
   1.221197,
   1.342435,
   1.230095};
   Double_t h_ds_1010_fehx3002[30] = {
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005};
   Double_t h_ds_1010_fehy3002[30] = {
   1.076958,
   1.172524,
   1.660327,
   0.4404,
   0.6652443,
   1.113412,
   1.618736,
   0.8646723,
   0.1431186,
   2.145,
   1.269159,
   2.615731,
   4.27078,
   5.788331,
   5.565839,
   6.049032,
   7.113315,
   5.99465,
   5.079797,
   2.695424,
   3.448182,
   2.42453,
   1.949332,
   1.240655,
   1.736241,
   1.634735,
   1.578697,
   1.221197,
   1.342435,
   1.230095};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(30,h_ds_1010_fx3002,h_ds_1010_fy3002,h_ds_1010_felx3002,h_ds_1010_fehx3002,h_ds_1010_fely3002,h_ds_1010_fehy3002);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__mpsi");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_ds_10103002 = new TH1F("Graph_h_ds_10103002","Histogram of ds_1010_plot__mpsi",100,3.667,3.703);
   Graph_h_ds_10103002->SetMinimum(-7.278009);
   Graph_h_ds_10103002->SetMaximum(56.19986);
   Graph_h_ds_10103002->SetDirectory(0);
   Graph_h_ds_10103002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_ds_10103002->SetLineColor(ci);
   Graph_h_ds_10103002->GetXaxis()->SetLabelFont(42);
   Graph_h_ds_10103002->GetXaxis()->SetLabelSize(0.035);
   Graph_h_ds_10103002->GetXaxis()->SetTitleSize(0.035);
   Graph_h_ds_10103002->GetXaxis()->SetTitleFont(42);
   Graph_h_ds_10103002->GetYaxis()->SetLabelFont(42);
   Graph_h_ds_10103002->GetYaxis()->SetLabelSize(0.035);
   Graph_h_ds_10103002->GetYaxis()->SetTitleSize(0.035);
   Graph_h_ds_10103002->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10103002->GetZaxis()->SetLabelFont(42);
   Graph_h_ds_10103002->GetZaxis()->SetLabelSize(0.035);
   Graph_h_ds_10103002->GetZaxis()->SetTitleSize(0.035);
   Graph_h_ds_10103002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10103002);
   
   grae->Draw("p");
   
   Double_t model__Norm[mpsi]_Comp[pp_B]_fx4[36] = {
   3.669,
   3.669,
   3.67,
   3.671,
   3.672,
   3.673,
   3.674,
   3.675,
   3.676,
   3.677,
   3.678,
   3.679,
   3.68,
   3.681,
   3.682,
   3.683,
   3.684,
   3.685,
   3.686,
   3.687,
   3.688,
   3.689,
   3.69,
   3.691,
   3.692,
   3.693,
   3.694,
   3.695,
   3.696,
   3.697,
   3.698,
   3.699,
   3.7,
   3.7,
   3.701,
   3.701};
   Double_t model__Norm[mpsi]_Comp[pp_B]_fy4[36] = {
   0,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0.434369,
   0};
   TGraph *graph = new TGraph(36,model__Norm[mpsi]_Comp[pp_B]_fx4,model__Norm[mpsi]_Comp[pp_B]_fy4);
   graph->SetName("model__Norm[mpsi]_Comp[pp_B]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_model__Norm[mpsi]_Comp[pp_B]4 = new TH1F("Graph_model__Norm[mpsi]_Comp[pp_B]4","Projection of model()",100,3.6658,3.7042);
   Graph_model__Norm[mpsi]_Comp[pp_B]4->SetMinimum(0);
   Graph_model__Norm[mpsi]_Comp[pp_B]4->SetMaximum(0.4778059);
   Graph_model__Norm[mpsi]_Comp[pp_B]4->SetDirectory(0);
   Graph_model__Norm[mpsi]_Comp[pp_B]4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model__Norm[mpsi]_Comp[pp_B]4->SetLineColor(ci);
   Graph_model__Norm[mpsi]_Comp[pp_B]4->GetXaxis()->SetLabelFont(42);
   Graph_model__Norm[mpsi]_Comp[pp_B]4->GetXaxis()->SetLabelSize(0.035);
   Graph_model__Norm[mpsi]_Comp[pp_B]4->GetXaxis()->SetTitleSize(0.035);
   Graph_model__Norm[mpsi]_Comp[pp_B]4->GetXaxis()->SetTitleFont(42);
   Graph_model__Norm[mpsi]_Comp[pp_B]4->GetYaxis()->SetLabelFont(42);
   Graph_model__Norm[mpsi]_Comp[pp_B]4->GetYaxis()->SetLabelSize(0.035);
   Graph_model__Norm[mpsi]_Comp[pp_B]4->GetYaxis()->SetTitleSize(0.035);
   Graph_model__Norm[mpsi]_Comp[pp_B]4->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[mpsi]_Comp[pp_B]4->GetZaxis()->SetLabelFont(42);
   Graph_model__Norm[mpsi]_Comp[pp_B]4->GetZaxis()->SetLabelSize(0.035);
   Graph_model__Norm[mpsi]_Comp[pp_B]4->GetZaxis()->SetTitleSize(0.035);
   Graph_model__Norm[mpsi]_Comp[pp_B]4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[mpsi]_Comp[pp_B]4);
   
   graph->Draw("l");
   
   Double_t model__Norm[mpsi]_Comp[cb2_Jpipi]_fx5[81] = {
   3.669,
   3.669,
   3.67,
   3.671,
   3.672,
   3.673,
   3.674,
   3.675,
   3.676,
   3.677,
   3.678,
   3.679,
   3.6795,
   3.68,
   3.6805,
   3.68075,
   3.681,
   3.68125,
   3.6815,
   3.68175,
   3.681875,
   3.682,
   3.68225,
   3.6825,
   3.68275,
   3.683,
   3.68325,
   3.6835,
   3.684,
   3.68425,
   3.6845,
   3.68475,
   3.685,
   3.685125,
   3.68525,
   3.685375,
   3.6855,
   3.685625,
   3.68575,
   3.685875,
   3.686,
   3.686125,
   3.68625,
   3.686375,
   3.6865,
   3.686625,
   3.68675,
   3.686875,
   3.687,
   3.687125,
   3.68725,
   3.6875,
   3.68775,
   3.688,
   3.6885,
   3.68875,
   3.689,
   3.68925,
   3.6895,
   3.68975,
   3.69,
   3.69025,
   3.6905,
   3.69075,
   3.691,
   3.69125,
   3.6915,
   3.692,
   3.6925,
   3.693,
   3.6935,
   3.694,
   3.695,
   3.696,
   3.697,
   3.698,
   3.699,
   3.7,
   3.7,
   3.701,
   3.701};
   Double_t model__Norm[mpsi]_Comp[cb2_Jpipi]_fy5[81] = {
   0,
   0.1434299,
   0.1434299,
   0.1721131,
   0.2092455,
   0.2582502,
   0.3243855,
   0.4160181,
   0.5470242,
   0.741594,
   1.044545,
   1.545497,
   1.924275,
   2.442207,
   3.171085,
   3.649787,
   4.232952,
   4.951266,
   5.847053,
   6.979816,
   7.660425,
   8.428802,
   10.13214,
   12.03754,
   14.13434,
   16.40268,
   18.81288,
   21.3254,
   26.45361,
   28.94881,
   31.30962,
   33.46773,
   35.35705,
   36.1817,
   36.91706,
   37.55698,
   38.09602,
   38.52953,
   38.85378,
   39.06593,
   39.16412,
   39.14749,
   39.01618,
   38.77135,
   38.41514,
   37.95065,
   37.3819,
   36.71377,
   35.95189,
   35.10265,
   34.17302,
   32.10306,
   29.80648,
   27.35119,
   22.23369,
   19.69614,
   17.24455,
   14.9219,
   12.76138,
   10.80386,
   9.143787,
   7.748975,
   6.575436,
   5.586737,
   4.75266,
   4.048105,
   3.452195,
   2.519625,
   1.847553,
   1.360879,
   1.00681,
   0.7480441,
   0.4180575,
   0.2373328,
   0.1367523,
   0.0799165,
   0.04733229,
   0.02839322,
   0.02839322,
   0.02839322,
   0};
   graph = new TGraph(81,model__Norm[mpsi]_Comp[cb2_Jpipi]_fx5,model__Norm[mpsi]_Comp[cb2_Jpipi]_fy5);
   graph->SetName("model__Norm[mpsi]_Comp[cb2_Jpipi]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   
   TH1F *Graph_model__Norm[mpsi]_Comp[cb2_Jpipi]5 = new TH1F("Graph_model__Norm[mpsi]_Comp[cb2_Jpipi]5","Projection of model()",100,3.6658,3.7042);
   Graph_model__Norm[mpsi]_Comp[cb2_Jpipi]5->SetMinimum(0);
   Graph_model__Norm[mpsi]_Comp[cb2_Jpipi]5->SetMaximum(43.08053);
   Graph_model__Norm[mpsi]_Comp[cb2_Jpipi]5->SetDirectory(0);
   Graph_model__Norm[mpsi]_Comp[cb2_Jpipi]5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model__Norm[mpsi]_Comp[cb2_Jpipi]5->SetLineColor(ci);
   Graph_model__Norm[mpsi]_Comp[cb2_Jpipi]5->GetXaxis()->SetLabelFont(42);
   Graph_model__Norm[mpsi]_Comp[cb2_Jpipi]5->GetXaxis()->SetLabelSize(0.035);
   Graph_model__Norm[mpsi]_Comp[cb2_Jpipi]5->GetXaxis()->SetTitleSize(0.035);
   Graph_model__Norm[mpsi]_Comp[cb2_Jpipi]5->GetXaxis()->SetTitleFont(42);
   Graph_model__Norm[mpsi]_Comp[cb2_Jpipi]5->GetYaxis()->SetLabelFont(42);
   Graph_model__Norm[mpsi]_Comp[cb2_Jpipi]5->GetYaxis()->SetLabelSize(0.035);
   Graph_model__Norm[mpsi]_Comp[cb2_Jpipi]5->GetYaxis()->SetTitleSize(0.035);
   Graph_model__Norm[mpsi]_Comp[cb2_Jpipi]5->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[mpsi]_Comp[cb2_Jpipi]5->GetZaxis()->SetLabelFont(42);
   Graph_model__Norm[mpsi]_Comp[cb2_Jpipi]5->GetZaxis()->SetLabelSize(0.035);
   Graph_model__Norm[mpsi]_Comp[cb2_Jpipi]5->GetZaxis()->SetTitleSize(0.035);
   Graph_model__Norm[mpsi]_Comp[cb2_Jpipi]5->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[mpsi]_Comp[cb2_Jpipi]5);
   
   graph->Draw("l");
   
   Double_t model__Norm[mpsi]_fx6[81] = {
   3.669,
   3.669,
   3.67,
   3.671,
   3.672,
   3.673,
   3.674,
   3.675,
   3.676,
   3.677,
   3.678,
   3.679,
   3.6795,
   3.68,
   3.6805,
   3.68075,
   3.681,
   3.68125,
   3.6815,
   3.68175,
   3.681875,
   3.682,
   3.68225,
   3.6825,
   3.68275,
   3.683,
   3.68325,
   3.6835,
   3.684,
   3.68425,
   3.6845,
   3.68475,
   3.685,
   3.685125,
   3.68525,
   3.685375,
   3.6855,
   3.685625,
   3.68575,
   3.685875,
   3.686,
   3.686125,
   3.68625,
   3.686375,
   3.6865,
   3.686625,
   3.68675,
   3.686875,
   3.687,
   3.687125,
   3.68725,
   3.6875,
   3.68775,
   3.688,
   3.6885,
   3.68875,
   3.689,
   3.68925,
   3.6895,
   3.68975,
   3.69,
   3.69025,
   3.6905,
   3.69075,
   3.691,
   3.69125,
   3.6915,
   3.692,
   3.6925,
   3.693,
   3.6935,
   3.694,
   3.695,
   3.696,
   3.697,
   3.698,
   3.699,
   3.7,
   3.7,
   3.701,
   3.701};
   Double_t model__Norm[mpsi]_fy6[81] = {
   0,
   0.577799,
   0.577799,
   0.6064822,
   0.6436145,
   0.6926192,
   0.7587546,
   0.8503871,
   0.9813932,
   1.175963,
   1.478914,
   1.979866,
   2.358644,
   2.876576,
   3.605454,
   4.084156,
   4.667321,
   5.385635,
   6.281422,
   7.414185,
   8.094794,
   8.863171,
   10.56651,
   12.47191,
   14.56871,
   16.83705,
   19.24725,
   21.75977,
   26.88797,
   29.38318,
   31.74399,
   33.9021,
   35.79142,
   36.61607,
   37.35143,
   37.99135,
   38.53038,
   38.9639,
   39.28815,
   39.5003,
   39.59849,
   39.58185,
   39.45055,
   39.20572,
   38.84951,
   38.38502,
   37.81627,
   37.14813,
   36.38626,
   35.53702,
   34.60739,
   32.53743,
   30.24085,
   27.78556,
   22.66806,
   20.13051,
   17.67892,
   15.35627,
   13.19575,
   11.23823,
   9.578156,
   8.183344,
   7.009805,
   6.021106,
   5.187029,
   4.482474,
   3.886564,
   2.953994,
   2.281922,
   1.795248,
   1.441179,
   1.182413,
   0.8524265,
   0.6717018,
   0.5711213,
   0.5142855,
   0.4817013,
   0.4627623,
   0.4627623,
   0.4627623,
   0};
   graph = new TGraph(81,model__Norm[mpsi]_fx6,model__Norm[mpsi]_fy6);
   graph->SetName("model__Norm[mpsi]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model__Norm[mpsi]6 = new TH1F("Graph_model__Norm[mpsi]6","Projection of model()",100,3.6658,3.7042);
   Graph_model__Norm[mpsi]6->SetMinimum(0);
   Graph_model__Norm[mpsi]6->SetMaximum(43.55834);
   Graph_model__Norm[mpsi]6->SetDirectory(0);
   Graph_model__Norm[mpsi]6->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model__Norm[mpsi]6->SetLineColor(ci);
   Graph_model__Norm[mpsi]6->GetXaxis()->SetLabelFont(42);
   Graph_model__Norm[mpsi]6->GetXaxis()->SetLabelSize(0.035);
   Graph_model__Norm[mpsi]6->GetXaxis()->SetTitleSize(0.035);
   Graph_model__Norm[mpsi]6->GetXaxis()->SetTitleFont(42);
   Graph_model__Norm[mpsi]6->GetYaxis()->SetLabelFont(42);
   Graph_model__Norm[mpsi]6->GetYaxis()->SetLabelSize(0.035);
   Graph_model__Norm[mpsi]6->GetYaxis()->SetTitleSize(0.035);
   Graph_model__Norm[mpsi]6->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[mpsi]6->GetZaxis()->SetLabelFont(42);
   Graph_model__Norm[mpsi]6->GetZaxis()->SetLabelSize(0.035);
   Graph_model__Norm[mpsi]6->GetZaxis()->SetTitleSize(0.035);
   Graph_model__Norm[mpsi]6->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[mpsi]6);
   
   graph->Draw("l");
   
   TH1D *frame_28697e10__4 = new TH1D("frame_28697e10__4"," ",30,3.67,3.7);
   frame_28697e10__4->SetBinContent(1,53.55494);
   frame_28697e10__4->SetMinimum(-4.633098);
   frame_28697e10__4->SetMaximum(53.55494);
   frame_28697e10__4->SetEntries(1);
   frame_28697e10__4->SetDirectory(0);
   frame_28697e10__4->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_28697e10__4->SetLineColor(ci);
   frame_28697e10__4->GetXaxis()->SetTitle(" ");
   frame_28697e10__4->GetXaxis()->SetNdivisions(505);
   frame_28697e10__4->GetXaxis()->SetLabelFont(132);
   frame_28697e10__4->GetXaxis()->SetLabelSize(0.05);
   frame_28697e10__4->GetXaxis()->SetTitleSize(0.035);
   frame_28697e10__4->GetXaxis()->SetTitleFont(42);
   frame_28697e10__4->GetYaxis()->SetTitle(" ");
   frame_28697e10__4->GetYaxis()->SetNdivisions(505);
   frame_28697e10__4->GetYaxis()->SetLabelFont(132);
   frame_28697e10__4->GetYaxis()->SetLabelSize(0.05);
   frame_28697e10__4->GetYaxis()->SetTitleSize(0.035);
   frame_28697e10__4->GetYaxis()->SetTitleFont(42);
   frame_28697e10__4->GetZaxis()->SetLabelFont(42);
   frame_28697e10__4->GetZaxis()->SetLabelSize(0.035);
   frame_28697e10__4->GetZaxis()->SetTitleSize(0.035);
   frame_28697e10__4->GetZaxis()->SetTitleFont(42);
   frame_28697e10__4->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3a.C <==
void CB2_exp1_veto()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Thu Apr 21 03:39:20 2016) by ROOT version6.04/02
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,0,1000,800);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(5.54625,-6.924475,5.68375,62.32028);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_12120730__1 = new TH1D("frame_12120730__1"," ",55,5.56,5.67);
   frame_12120730__1->SetBinContent(1,55.3958);
   frame_12120730__1->SetMaximum(55.3958);
   frame_12120730__1->SetEntries(1);
   frame_12120730__1->SetDirectory(0);
   frame_12120730__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_12120730__1->SetLineColor(ci);
   frame_12120730__1->GetXaxis()->SetTitle(" ");
   frame_12120730__1->GetXaxis()->SetNdivisions(505);
   frame_12120730__1->GetXaxis()->SetLabelFont(132);
   frame_12120730__1->GetXaxis()->SetLabelSize(0.05);
   frame_12120730__1->GetXaxis()->SetTitleSize(0.035);
   frame_12120730__1->GetXaxis()->SetTitleFont(42);
   frame_12120730__1->GetYaxis()->SetTitle(" ");
   frame_12120730__1->GetYaxis()->SetNdivisions(505);
   frame_12120730__1->GetYaxis()->SetLabelFont(132);
   frame_12120730__1->GetYaxis()->SetLabelSize(0.05);
   frame_12120730__1->GetYaxis()->SetTitleSize(0.035);
   frame_12120730__1->GetYaxis()->SetTitleFont(42);
   frame_12120730__1->GetZaxis()->SetLabelFont(42);
   frame_12120730__1->GetZaxis()->SetLabelSize(0.035);
   frame_12120730__1->GetZaxis()->SetTitleSize(0.035);
   frame_12120730__1->GetZaxis()->SetTitleFont(42);
   frame_12120730__1->Draw("FUNC");
   
   Double_t h_ds_1000_fx3001[55] = {
   5.561,
   5.563,
   5.565,
   5.567,
   5.569,
   5.571,
   5.573,
   5.575,
   5.577,
   5.579,
   5.581,
   5.583,
   5.585,
   5.587,
   5.589,
   5.591,
   5.593,
   5.595,
   5.597,
   5.599,
   5.601,
   5.603,
   5.605,
   5.607,
   5.609,
   5.611,
   5.613,
   5.615,
   5.617,
   5.619,
   5.621,
   5.623,
   5.625,
   5.627,
   5.629,
   5.631,
   5.633,
   5.635,
   5.637,
   5.639,
   5.641,
   5.643,
   5.645,
   5.647,
   5.649,
   5.651,
   5.653,
   5.655,
   5.657,
   5.659,
   5.661,
   5.663,
   5.665,
   5.667,
   5.669};
   Double_t h_ds_1000_fy3001[55] = {
   1,
   1,
   3,
   2,
   2,
   1,
   2,
   3,
   2,
   0,
   0,
   1,
   1,
   1,
   0,
   2,
   1,
   0,
   2,
   2,
   4,
   1,
   4,
   10,
   3,
   10,
   9,
   29,
   37,
   44,
   45,
   30,
   19,
   10,
   4,
   7,
   6,
   2,
   0,
   2,
   2,
   4,
   0,
   1,
   3,
   1,
   2,
   1,
   1,
   0,
   1,
   0,
   4,
   1,
   0};
   Double_t h_ds_1000_felx3001[55] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_fely3001[55] = {
   0.8272462,
   0.8272462,
   1.632705,
   1.291815,
   1.291815,
   0.8272462,
   1.291815,
   1.632705,
   1.291815,
   0,
   0,
   0.8272462,
   0.8272462,
   0.8272462,
   0,
   1.291815,
   0.8272462,
   0,
   1.291815,
   1.291815,
   1.914339,
   0.8272462,
   1.914339,
   3.108694,
   1.632705,
   3.108694,
   2.943461,
   5.353932,
   6.055143,
   6.60794,
   6.683179,
   5.446522,
   4.320219,
   3.108694,
   1.914339,
   2.58147,
   2.379931,
   1.291815,
   0,
   1.291815,
   1.291815,
   1.914339,
   0,
   0.8272462,
   1.632705,
   0.8272462,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   0,
   1.914339,
   0.8272462,
   0};
   Double_t h_ds_1000_fehx3001[55] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_fehy3001[55] = {
   2.299527,
   2.299527,
   2.918186,
   2.63786,
   2.63786,
   2.299527,
   2.63786,
   2.918186,
   2.63786,
   1.147874,
   1.147874,
   2.299527,
   2.299527,
   2.299527,
   1.147874,
   2.63786,
   2.299527,
   1.147874,
   2.63786,
   2.63786,
   3.162753,
   2.299527,
   3.162753,
   4.26695,
   2.918186,
   4.26695,
   4.110204,
   6.44702,
   7.137555,
   7.68351,
   7.757905,
   6.538046,
   5.435196,
   4.26695,
   3.162753,
   3.770281,
   3.583642,
   2.63786,
   1.147874,
   2.63786,
   2.63786,
   3.162753,
   1.147874,
   2.299527,
   2.918186,
   2.299527,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   3.162753,
   2.299527,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,h_ds_1000_fx3001,h_ds_1000_fy3001,h_ds_1000_felx3001,h_ds_1000_fehx3001,h_ds_1000_fely3001,h_ds_1000_fehy3001);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__m_B");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_ds_10003001 = new TH1F("Graph_h_ds_10003001","Histogram of ds_1000_plot__m_B",100,5.549,5.681);
   Graph_h_ds_10003001->SetMinimum(0);
   Graph_h_ds_10003001->SetMaximum(58.03369);
   Graph_h_ds_10003001->SetDirectory(0);
   Graph_h_ds_10003001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_ds_10003001->SetLineColor(ci);
   Graph_h_ds_10003001->GetXaxis()->SetLabelFont(42);
   Graph_h_ds_10003001->GetXaxis()->SetLabelSize(0.035);
   Graph_h_ds_10003001->GetXaxis()->SetTitleSize(0.035);
   Graph_h_ds_10003001->GetXaxis()->SetTitleFont(42);
   Graph_h_ds_10003001->GetYaxis()->SetLabelFont(42);
   Graph_h_ds_10003001->GetYaxis()->SetLabelSize(0.035);
   Graph_h_ds_10003001->GetYaxis()->SetTitleSize(0.035);
   Graph_h_ds_10003001->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10003001->GetZaxis()->SetLabelFont(42);
   Graph_h_ds_10003001->GetZaxis()->SetLabelSize(0.035);
   Graph_h_ds_10003001->GetZaxis()->SetTitleSize(0.035);
   Graph_h_ds_10003001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10003001);
   
   grae->Draw("p");
   
   Double_t model__Norm[m_B]_Comp[expopos_B]_fx1[62] = {
   5.558,
   5.558,
   5.56,
   5.562,
   5.564,
   5.566,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.606,
   5.608,
   5.61,
   5.612,
   5.614,
   5.616,
   5.618,
   5.62,
   5.622,
   5.624,
   5.626,
   5.628,
   5.63,
   5.632,
   5.634,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.669,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t model__Norm[m_B]_Comp[expopos_B]_fy1[62] = {
   0,
   1.29487,
   1.29487,
   1.317815,
   1.340787,
   1.363761,
   1.386709,
   1.409601,
   1.432406,
   1.45509,
   1.477616,
   1.499947,
   1.522041,
   1.543855,
   1.565342,
   1.586453,
   1.607136,
   1.627336,
   1.646993,
   1.666046,
   1.684429,
   1.702071,
   1.718899,
   1.734835,
   1.749796,
   1.763695,
   1.77644,
   1.787934,
   1.798074,
   1.806751,
   1.813853,
   1.819257,
   1.822838,
   1.824462,
   1.823989,
   1.82127,
   1.816149,
   1.808462,
   1.798038,
   1.784694,
   1.76824,
   1.748476,
   1.72519,
   1.698162,
   1.667159,
   1.631937,
   1.592239,
   1.547798,
   1.49833,
   1.443539,
   1.383115,
   1.316731,
   1.244047,
   1.164703,
   1.078323,
   0.9845146,
   0.8828644,
   0.8289644,
   0.7729402,
   0.7729402,
   0.7729402,
   0};
   TGraph *graph = new TGraph(62,model__Norm[m_B]_Comp[expopos_B]_fx1,model__Norm[m_B]_Comp[expopos_B]_fy1);
   graph->SetName("model__Norm[m_B]_Comp[expopos_B]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_model__Norm[m_B]_Comp[expopos_B]1 = new TH1F("Graph_model__Norm[m_B]_Comp[expopos_B]1","Projection of model()",100,5.5466,5.6834);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->SetMinimum(0);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->SetMaximum(2.006909);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->SetDirectory(0);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model__Norm[m_B]_Comp[expopos_B]1->SetLineColor(ci);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetXaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetXaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetXaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetXaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetYaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetYaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetYaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetZaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetZaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetZaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[m_B]_Comp[expopos_B]1);
   
   graph->Draw("l");
   
   Double_t model__Norm[m_B]_Comp[cb2_Lb]_fx2[108] = {
   5.558,
   5.558,
   5.56,
   5.562,
   5.564,
   5.566,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.606,
   5.607,
   5.608,
   5.609,
   5.6095,
   5.61,
   5.6105,
   5.611,
   5.6115,
   5.61175,
   5.612,
   5.61225,
   5.6125,
   5.613,
   5.6135,
   5.614,
   5.6145,
   5.615,
   5.616,
   5.6165,
   5.617,
   5.61725,
   5.6175,
   5.61775,
   5.618,
   5.61825,
   5.6185,
   5.61875,
   5.619,
   5.61925,
   5.6195,
   5.61975,
   5.62,
   5.62025,
   5.6205,
   5.62075,
   5.621,
   5.62125,
   5.6215,
   5.62175,
   5.622,
   5.6225,
   5.623,
   5.624,
   5.6245,
   5.625,
   5.6255,
   5.62575,
   5.626,
   5.62625,
   5.6265,
   5.627,
   5.6275,
   5.628,
   5.6285,
   5.629,
   5.6295,
   5.63,
   5.631,
   5.632,
   5.633,
   5.634,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t model__Norm[m_B]_Comp[cb2_Lb]_fy2[108] = {
   0,
   0.001902602,
   0.001902602,
   0.002253554,
   0.002683551,
   0.003213846,
   0.003872402,
   0.004696346,
   0.00573546,
   0.007057196,
   0.008753983,
   0.01095401,
   0.01383744,
   0.01766105,
   0.02279653,
   0.02979107,
   0.03946524,
   0.05307476,
   0.07258512,
   0.1011505,
   0.1439768,
   0.2099312,
   0.3146689,
   0.4869886,
   0.7824499,
   1.314388,
   1.737042,
   2.329848,
   3.176854,
   3.734856,
   4.412342,
   5.2398,
   6.256838,
   7.515338,
   8.255757,
   9.083866,
   10.01186,
   11.05315,
   13.37816,
   15.96063,
   18.76926,
   21.75644,
   24.85834,
   31.07929,
   34.00837,
   36.68124,
   37.89021,
   38.99831,
   39.99452,
   40.86872,
   41.6119,
   42.21627,
   42.67544,
   42.98453,
   43.14019,
   43.14077,
   42.98626,
   42.67831,
   42.22024,
   41.61693,
   40.87477,
   40.00151,
   39.00618,
   37.89887,
   36.69062,
   35.39318,
   32.58041,
   29.56221,
   23.30925,
   20.25532,
   17.34976,
   14.64844,
   13.39289,
   12.2459,
   11.20569,
   10.26155,
   8.624202,
   7.268853,
   6.143471,
   5.206245,
   4.423455,
   3.767821,
   3.217194,
   2.362116,
   1.749832,
   1.307211,
   0.9843502,
   0.5706924,
   0.3399762,
   0.2075722,
   0.1295976,
   0.08258291,
   0.05361823,
   0.03541728,
   0.02376975,
   0.01618939,
   0.01117833,
   0.007817282,
   0.00553221,
   0.003958889,
   0.002862717,
   0.002090452,
   0.001540666,
   0.001145395,
   0.0008585601,
   0.0008585601,
   0.0008585601,
   0};
   graph = new TGraph(108,model__Norm[m_B]_Comp[cb2_Lb]_fx2,model__Norm[m_B]_Comp[cb2_Lb]_fy2);
   graph->SetName("model__Norm[m_B]_Comp[cb2_Lb]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   
   TH1F *Graph_model__Norm[m_B]_Comp[cb2_Lb]2 = new TH1F("Graph_model__Norm[m_B]_Comp[cb2_Lb]2","Projection of model()",108,5.5466,5.6834);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->SetMinimum(0);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->SetMaximum(47.45485);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->SetDirectory(0);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->SetLineColor(ci);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetXaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetXaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetXaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetXaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetYaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetYaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetYaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetZaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetZaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetZaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[m_B]_Comp[cb2_Lb]2);
   
   graph->Draw("l");
   
   Double_t model__Norm[m_B]_fx3[108] = {
   5.558,
   5.558,
   5.56,
   5.562,
   5.564,
   5.566,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.606,
   5.607,
   5.608,
   5.609,
   5.6095,
   5.61,
   5.6105,
   5.611,
   5.6115,
   5.61175,
   5.612,
   5.61225,
   5.6125,
   5.613,
   5.6135,
   5.614,
   5.6145,
   5.615,
   5.616,
   5.6165,
   5.617,
   5.61725,
   5.6175,
   5.61775,
   5.618,
   5.61825,
   5.6185,
   5.61875,
   5.619,
   5.61925,
   5.6195,
   5.61975,
   5.62,
   5.62025,
   5.6205,
   5.62075,
   5.621,
   5.62125,
   5.6215,
   5.62175,
   5.622,
   5.6225,
   5.623,
   5.624,
   5.6245,
   5.625,
   5.6255,
   5.62575,
   5.626,
   5.62625,
   5.6265,
   5.627,
   5.6275,
   5.628,
   5.6285,
   5.629,
   5.6295,
   5.63,
   5.631,
   5.632,
   5.633,
   5.634,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t model__Norm[m_B]_fy3[108] = {
   0,
   1.296773,
   1.296773,
   1.320068,
   1.343471,
   1.366975,
   1.390581,
   1.414298,
   1.438142,
   1.462147,
   1.48637,
   1.510901,
   1.535879,
   1.561516,
   1.588138,
   1.616244,
   1.646601,
   1.680411,
   1.719578,
   1.767197,
   1.828406,
   1.912002,
   2.033568,
   2.221824,
   2.532246,
   3.078083,
   3.50726,
   4.106289,
   4.959204,
   5.52004,
   6.200276,
   7.0304,
   8.050018,
   9.31101,
   10.05264,
   10.88194,
   11.8111,
   12.85354,
   15.18076,
   17.76536,
   20.57601,
   23.56512,
   26.66885,
   32.89314,
   35.82373,
   38.49802,
   39.70764,
   40.81638,
   41.8132,
   42.68798,
   43.4317,
   44.0366,
   44.49626,
   44.80581,
   44.96191,
   44.9629,
   44.80875,
   44.50115,
   44.04339,
   43.44037,
   42.69845,
   41.82542,
   40.83027,
   39.72312,
   38.51499,
   37.21765,
   34.40495,
   31.38671,
   25.13323,
   22.07885,
   19.17268,
   16.47061,
   15.21463,
   14.06716,
   13.02646,
   12.08177,
   10.44322,
   9.086516,
   7.95962,
   7.020719,
   6.236092,
   5.578454,
   5.025656,
   4.165719,
   3.54787,
   3.098953,
   2.769044,
   2.338933,
   2.088452,
   1.932762,
   1.827759,
   1.749742,
   1.685555,
   1.627657,
   1.571568,
   1.514519,
   1.454717,
   1.390932,
   1.322264,
   1.248006,
   1.167565,
   1.080414,
   0.9860553,
   0.8840098,
   0.7737988,
   0.7737988,
   0.7737988,
   0};
   graph = new TGraph(108,model__Norm[m_B]_fx3,model__Norm[m_B]_fy3);
   graph->SetName("model__Norm[m_B]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model__Norm[m_B]3 = new TH1F("Graph_model__Norm[m_B]3","Projection of model()",108,5.5466,5.6834);
   Graph_model__Norm[m_B]3->SetMinimum(0);
   Graph_model__Norm[m_B]3->SetMaximum(49.45919);
   Graph_model__Norm[m_B]3->SetDirectory(0);
   Graph_model__Norm[m_B]3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model__Norm[m_B]3->SetLineColor(ci);
   Graph_model__Norm[m_B]3->GetXaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]3->GetXaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]3->GetXaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]3->GetXaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]3->GetYaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]3->GetYaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]3->GetYaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]3->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]3->GetZaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]3->GetZaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]3->GetZaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[m_B]3);
   
   graph->Draw("l");
   
   TH1D *frame_12120730__2 = new TH1D("frame_12120730__2"," ",55,5.56,5.67);
   frame_12120730__2->SetBinContent(1,55.3958);
   frame_12120730__2->SetMaximum(55.3958);
   frame_12120730__2->SetEntries(1);
   frame_12120730__2->SetDirectory(0);
   frame_12120730__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_12120730__2->SetLineColor(ci);
   frame_12120730__2->GetXaxis()->SetTitle(" ");
   frame_12120730__2->GetXaxis()->SetNdivisions(505);
   frame_12120730__2->GetXaxis()->SetLabelFont(132);
   frame_12120730__2->GetXaxis()->SetLabelSize(0.05);
   frame_12120730__2->GetXaxis()->SetTitleSize(0.035);
   frame_12120730__2->GetXaxis()->SetTitleFont(42);
   frame_12120730__2->GetYaxis()->SetTitle(" ");
   frame_12120730__2->GetYaxis()->SetNdivisions(505);
   frame_12120730__2->GetYaxis()->SetLabelFont(132);
   frame_12120730__2->GetYaxis()->SetLabelSize(0.05);
   frame_12120730__2->GetYaxis()->SetTitleSize(0.035);
   frame_12120730__2->GetYaxis()->SetTitleFont(42);
   frame_12120730__2->GetZaxis()->SetLabelFont(42);
   frame_12120730__2->GetZaxis()->SetLabelSize(0.035);
   frame_12120730__2->GetZaxis()->SetTitleSize(0.035);
   frame_12120730__2->GetZaxis()->SetTitleFont(42);
   frame_12120730__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.4809639,0.94,0.5190361,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   TText *AText = pt->AddText(" ");
   pt->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3b.C <==
void CB2_exp1_veto()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Thu Apr 21 03:28:42 2016) by ROOT version6.04/02
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,0,1000,800);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(5.54625,-16.5684,5.68375,149.1156);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_14665570__1 = new TH1D("frame_14665570__1"," ",55,5.56,5.67);
   frame_14665570__1->SetBinContent(1,132.5472);
   frame_14665570__1->SetMaximum(132.5472);
   frame_14665570__1->SetEntries(1);
   frame_14665570__1->SetDirectory(0);
   frame_14665570__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_14665570__1->SetLineColor(ci);
   frame_14665570__1->GetXaxis()->SetTitle(" ");
   frame_14665570__1->GetXaxis()->SetNdivisions(505);
   frame_14665570__1->GetXaxis()->SetLabelFont(132);
   frame_14665570__1->GetXaxis()->SetLabelSize(0.05);
   frame_14665570__1->GetXaxis()->SetTitleSize(0.035);
   frame_14665570__1->GetXaxis()->SetTitleFont(42);
   frame_14665570__1->GetYaxis()->SetTitle(" ");
   frame_14665570__1->GetYaxis()->SetNdivisions(505);
   frame_14665570__1->GetYaxis()->SetLabelFont(132);
   frame_14665570__1->GetYaxis()->SetLabelSize(0.05);
   frame_14665570__1->GetYaxis()->SetTitleSize(0.035);
   frame_14665570__1->GetYaxis()->SetTitleFont(42);
   frame_14665570__1->GetZaxis()->SetLabelFont(42);
   frame_14665570__1->GetZaxis()->SetLabelSize(0.035);
   frame_14665570__1->GetZaxis()->SetTitleSize(0.035);
   frame_14665570__1->GetZaxis()->SetTitleFont(42);
   frame_14665570__1->Draw("FUNC");
   
   Double_t h_ds_1000_fx3001[55] = {
   5.561,
   5.563,
   5.565,
   5.567,
   5.569,
   5.571,
   5.573,
   5.575,
   5.577,
   5.579,
   5.581,
   5.583,
   5.585,
   5.587,
   5.589,
   5.591,
   5.593,
   5.595,
   5.597,
   5.599,
   5.601,
   5.603,
   5.605,
   5.607,
   5.609,
   5.611,
   5.613,
   5.615,
   5.617,
   5.619,
   5.621,
   5.623,
   5.625,
   5.627,
   5.629,
   5.631,
   5.633,
   5.635,
   5.637,
   5.639,
   5.641,
   5.643,
   5.645,
   5.647,
   5.649,
   5.651,
   5.653,
   5.655,
   5.657,
   5.659,
   5.661,
   5.663,
   5.665,
   5.667,
   5.669};
   Double_t h_ds_1000_fy3001[55] = {
   14,
   24,
   17,
   11,
   15,
   13,
   18,
   13,
   14,
   13,
   19,
   19,
   14,
   22,
   17,
   18,
   13,
   12,
   20,
   20,
   16,
   20,
   21,
   25,
   32,
   40,
   52,
   75,
   99,
   88,
   115,
   67,
   63,
   42,
   30,
   21,
   21,
   22,
   14,
   17,
   15,
   18,
   14,
   14,
   17,
   22,
   17,
   19,
   19,
   17,
   23,
   18,
   27,
   22,
   17};
   Double_t h_ds_1000_felx3001[55] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_fely3001[55] = {
   3.6965,
   4.864612,
   4.082184,
   3.265579,
   3.82938,
   3.558662,
   4.202887,
   3.558662,
   3.6965,
   3.558662,
   4.320219,
   4.320219,
   3.6965,
   4.654502,
   4.082184,
   4.202887,
   3.558662,
   3.415266,
   4.434448,
   4.434448,
   3.957801,
   4.434448,
   4.545807,
   4.966335,
   5.627135,
   6.298,
   7.187836,
   8.640903,
   9.933044,
   9.362975,
   10.23546,
   8.164873,
   7.916129,
   6.454831,
   5.446522,
   4.545807,
   4.545807,
   4.654502,
   3.6965,
   4.082184,
   3.82938,
   4.202887,
   3.6965,
   3.6965,
   4.082184,
   4.654502,
   4.082184,
   4.320219,
   4.320219,
   4.082184,
   4.760717,
   4.202887,
   5.163771,
   4.654502,
   4.082184};
   Double_t h_ds_1000_fehx3001[55] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_fehy3001[55] = {
   4.830381,
   5.966932,
   5.203719,
   4.416521,
   4.958738,
   4.697573,
   5.321007,
   4.697573,
   4.830381,
   4.697573,
   5.435196,
   5.435196,
   4.830381,
   5.761366,
   5.203719,
   5.321007,
   4.697573,
   4.559819,
   5.546519,
   5.546519,
   5.083066,
   5.546519,
   5.655182,
   6.066589,
   6.715753,
   7.377261,
   8.257346,
   9.698771,
   10.9834,
   10.41639,
   11.23546,
   9.226102,
   8.979274,
   7.53218,
   6.538046,
   5.655182,
   5.655182,
   5.761366,
   4.830381,
   5.203719,
   4.958738,
   5.321007,
   4.830381,
   4.830381,
   5.203719,
   5.761366,
   5.203719,
   5.435196,
   5.435196,
   5.203719,
   5.865235,
   5.321007,
   6.260244,
   5.761366,
   5.203719};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,h_ds_1000_fx3001,h_ds_1000_fy3001,h_ds_1000_felx3001,h_ds_1000_fehx3001,h_ds_1000_fely3001,h_ds_1000_fehy3001);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__m_B");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_ds_10003001 = new TH1F("Graph_h_ds_10003001","Histogram of ds_1000_plot__m_B",100,5.549,5.681);
   Graph_h_ds_10003001->SetMinimum(0);
   Graph_h_ds_10003001->SetMaximum(138.0856);
   Graph_h_ds_10003001->SetDirectory(0);
   Graph_h_ds_10003001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_ds_10003001->SetLineColor(ci);
   Graph_h_ds_10003001->GetXaxis()->SetLabelFont(42);
   Graph_h_ds_10003001->GetXaxis()->SetLabelSize(0.035);
   Graph_h_ds_10003001->GetXaxis()->SetTitleSize(0.035);
   Graph_h_ds_10003001->GetXaxis()->SetTitleFont(42);
   Graph_h_ds_10003001->GetYaxis()->SetLabelFont(42);
   Graph_h_ds_10003001->GetYaxis()->SetLabelSize(0.035);
   Graph_h_ds_10003001->GetYaxis()->SetTitleSize(0.035);
   Graph_h_ds_10003001->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10003001->GetZaxis()->SetLabelFont(42);
   Graph_h_ds_10003001->GetZaxis()->SetLabelSize(0.035);
   Graph_h_ds_10003001->GetZaxis()->SetTitleSize(0.035);
   Graph_h_ds_10003001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10003001);
   
   grae->Draw("p");
   
   Double_t model__Norm[m_B]_Comp[expopos_B]_fx1[61] = {
   5.558,
   5.558,
   5.56,
   5.562,
   5.564,
   5.566,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.606,
   5.608,
   5.61,
   5.612,
   5.614,
   5.616,
   5.618,
   5.62,
   5.622,
   5.624,
   5.626,
   5.628,
   5.63,
   5.632,
   5.634,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t model__Norm[m_B]_Comp[expopos_B]_fy1[61] = {
   0,
   15.12784,
   15.12784,
   15.1913,
   15.25502,
   15.319,
   15.38326,
   15.44778,
   15.51258,
   15.57765,
   15.64299,
   15.7086,
   15.7745,
   15.84066,
   15.90711,
   15.97383,
   16.04083,
   16.10812,
   16.17568,
   16.24353,
   16.31166,
   16.38008,
   16.44879,
   16.51779,
   16.58707,
   16.65665,
   16.72651,
   16.79667,
   16.86713,
   16.93788,
   17.00892,
   17.08027,
   17.15191,
   17.22386,
   17.2961,
   17.36865,
   17.4415,
   17.51466,
   17.58813,
   17.6619,
   17.73599,
   17.81038,
   17.88509,
   17.96011,
   18.03544,
   18.11109,
   18.18706,
   18.26334,
   18.33995,
   18.41688,
   18.49413,
   18.5717,
   18.6496,
   18.72783,
   18.80638,
   18.88527,
   18.96448,
   19.04403,
   19.04403,
   19.04403,
   0};
   TGraph *graph = new TGraph(61,model__Norm[m_B]_Comp[expopos_B]_fx1,model__Norm[m_B]_Comp[expopos_B]_fy1);
   graph->SetName("model__Norm[m_B]_Comp[expopos_B]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_model__Norm[m_B]_Comp[expopos_B]1 = new TH1F("Graph_model__Norm[m_B]_Comp[expopos_B]1","Projection of model()",100,5.5466,5.6834);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->SetMinimum(0);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->SetMaximum(20.94843);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->SetDirectory(0);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model__Norm[m_B]_Comp[expopos_B]1->SetLineColor(ci);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetXaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetXaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetXaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetXaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetYaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetYaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetYaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetZaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetZaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetZaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[expopos_B]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[m_B]_Comp[expopos_B]1);
   
   graph->Draw("l");
   
   Double_t model__Norm[m_B]_Comp[cb2_Lb]_fx2[104] = {
   5.558,
   5.558,
   5.56,
   5.562,
   5.564,
   5.566,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.605,
   5.606,
   5.607,
   5.608,
   5.6085,
   5.609,
   5.6095,
   5.61,
   5.61025,
   5.6105,
   5.611,
   5.6115,
   5.612,
   5.6125,
   5.613,
   5.614,
   5.615,
   5.6155,
   5.616,
   5.6165,
   5.617,
   5.61725,
   5.6175,
   5.61775,
   5.618,
   5.61825,
   5.6185,
   5.61875,
   5.619,
   5.61925,
   5.6195,
   5.61975,
   5.62,
   5.62025,
   5.6205,
   5.62075,
   5.621,
   5.6215,
   5.622,
   5.6225,
   5.623,
   5.624,
   5.625,
   5.6255,
   5.626,
   5.6265,
   5.627,
   5.6275,
   5.628,
   5.6285,
   5.629,
   5.6295,
   5.63,
   5.6305,
   5.631,
   5.632,
   5.633,
   5.634,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t model__Norm[m_B]_Comp[cb2_Lb]_fy2[104] = {
   0,
   0.08073279,
   0.08073279,
   0.08825283,
   0.09679129,
   0.1065326,
   0.1177037,
   0.1305862,
   0.1455325,
   0.1629879,
   0.1835212,
   0.2078668,
   0.2369854,
   0.2721509,
   0.315079,
   0.3681196,
   0.4345545,
   0.5190672,
   0.6285096,
   0.7731961,
   0.9691776,
   1.24243,
   1.637012,
   2.232048,
   3.180172,
   3.875636,
   4.804172,
   6.076688,
   7.876103,
   9.064475,
   10.51986,
   12.32464,
   14.59453,
   15.95319,
   17.49445,
   20.95936,
   24.83957,
   29.12048,
   33.77082,
   38.74119,
   49.35157,
   60.1981,
   65.41184,
   70.3102,
   74.7599,
   78.63349,
   80.3175,
   81.81536,
   83.11543,
   84.20746,
   85.08276,
   85.73431,
   86.15687,
   86.347,
   86.30316,
   86.0257,
   85.51689,
   84.78083,
   83.82345,
   82.65241,
   81.27699,
   79.70798,
   76.03902,
   71.75624,
   66.98403,
   61.8545,
   51.0548,
   40.35113,
   35.29375,
   30.53714,
   26.1365,
   22.22513,
   18.93503,
   16.16525,
   13.82836,
   11.85248,
   10.17833,
   8.756944,
   7.547756,
   6.517087,
   4.883866,
   3.684219,
   2.796854,
   1.640868,
   0.9842432,
   0.6025431,
   0.3758815,
   0.2386088,
   0.1539412,
   0.100826,
   0.0669735,
   0.04507681,
   0.03071611,
   0.02117471,
   0.01475745,
   0.01039148,
   0.007388683,
   0.005302161,
   0.003838175,
   0.002801489,
   0.002060943,
   0.002060943,
   0.002060943,
   0};
   graph = new TGraph(104,model__Norm[m_B]_Comp[cb2_Lb]_fx2,model__Norm[m_B]_Comp[cb2_Lb]_fy2);
   graph->SetName("model__Norm[m_B]_Comp[cb2_Lb]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   
   TH1F *Graph_model__Norm[m_B]_Comp[cb2_Lb]2 = new TH1F("Graph_model__Norm[m_B]_Comp[cb2_Lb]2","Projection of model()",104,5.5466,5.6834);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->SetMinimum(0);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->SetMaximum(94.9817);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->SetDirectory(0);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->SetLineColor(ci);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetXaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetXaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetXaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetXaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetYaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetYaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetYaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetZaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetZaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetZaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]_Comp[cb2_Lb]2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[m_B]_Comp[cb2_Lb]2);
   
   graph->Draw("l");
   
   Double_t model__Norm[m_B]_fx3[104] = {
   5.558,
   5.558,
   5.56,
   5.562,
   5.564,
   5.566,
   5.568,
   5.57,
   5.572,
   5.574,
   5.576,
   5.578,
   5.58,
   5.582,
   5.584,
   5.586,
   5.588,
   5.59,
   5.592,
   5.594,
   5.596,
   5.598,
   5.6,
   5.602,
   5.604,
   5.605,
   5.606,
   5.607,
   5.608,
   5.6085,
   5.609,
   5.6095,
   5.61,
   5.61025,
   5.6105,
   5.611,
   5.6115,
   5.612,
   5.6125,
   5.613,
   5.614,
   5.615,
   5.6155,
   5.616,
   5.6165,
   5.617,
   5.61725,
   5.6175,
   5.61775,
   5.618,
   5.61825,
   5.6185,
   5.61875,
   5.619,
   5.61925,
   5.6195,
   5.61975,
   5.62,
   5.62025,
   5.6205,
   5.62075,
   5.621,
   5.6215,
   5.622,
   5.6225,
   5.623,
   5.624,
   5.625,
   5.6255,
   5.626,
   5.6265,
   5.627,
   5.6275,
   5.628,
   5.6285,
   5.629,
   5.6295,
   5.63,
   5.6305,
   5.631,
   5.632,
   5.633,
   5.634,
   5.636,
   5.638,
   5.64,
   5.642,
   5.644,
   5.646,
   5.648,
   5.65,
   5.652,
   5.654,
   5.656,
   5.658,
   5.66,
   5.662,
   5.664,
   5.666,
   5.668,
   5.67,
   5.67,
   5.672,
   5.672};
   Double_t model__Norm[m_B]_fy3[104] = {
   0,
   15.20857,
   15.20857,
   15.27955,
   15.35181,
   15.42554,
   15.50096,
   15.57837,
   15.65811,
   15.74064,
   15.82651,
   15.91647,
   16.01148,
   16.11281,
   16.22219,
   16.34195,
   16.47539,
   16.62718,
   16.80419,
   17.01673,
   17.28084,
   17.62252,
   18.0858,
   18.74983,
   19.76724,
   20.49746,
   21.46082,
   22.76823,
   24.60262,
   25.8085,
   27.28142,
   29.10375,
   31.3912,
   32.75866,
   34.30871,
   37.79122,
   41.68906,
   45.98761,
   50.6556,
   55.64365,
   66.28945,
   77.17147,
   82.40297,
   87.31912,
   91.78664,
   95.67805,
   97.37097,
   98.87776,
   100.1868,
   101.2877,
   102.172,
   102.8325,
   103.264,
   103.463,
   103.4282,
   103.1597,
   102.6598,
   101.9327,
   100.9843,
   99.82228,
   98.45585,
   96.89583,
   93.24486,
   88.9801,
   84.22592,
   79.11444,
   68.3509,
   57.68346,
   52.64424,
   47.90579,
   43.52334,
   39.63017,
   36.35829,
   33.60675,
   31.28813,
   29.33052,
   27.67467,
   26.27161,
   25.08076,
   24.06844,
   22.47199,
   21.3092,
   20.45876,
   19.37685,
   18.79462,
   18.48763,
   18.33599,
   18.27405,
   18.26503,
   18.28788,
   18.33032,
   18.38503,
   18.44759,
   18.5153,
   18.58646,
   18.65999,
   18.73522,
   18.81169,
   18.88911,
   18.96728,
   19.04609,
   19.04609,
   19.04609,
   0};
   graph = new TGraph(104,model__Norm[m_B]_fx3,model__Norm[m_B]_fy3);
   graph->SetName("model__Norm[m_B]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model__Norm[m_B]3 = new TH1F("Graph_model__Norm[m_B]3","Projection of model()",104,5.5466,5.6834);
   Graph_model__Norm[m_B]3->SetMinimum(0);
   Graph_model__Norm[m_B]3->SetMaximum(113.8094);
   Graph_model__Norm[m_B]3->SetDirectory(0);
   Graph_model__Norm[m_B]3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model__Norm[m_B]3->SetLineColor(ci);
   Graph_model__Norm[m_B]3->GetXaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]3->GetXaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]3->GetXaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]3->GetXaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]3->GetYaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]3->GetYaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]3->GetYaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]3->GetYaxis()->SetTitleFont(42);
   Graph_model__Norm[m_B]3->GetZaxis()->SetLabelFont(42);
   Graph_model__Norm[m_B]3->GetZaxis()->SetLabelSize(0.035);
   Graph_model__Norm[m_B]3->GetZaxis()->SetTitleSize(0.035);
   Graph_model__Norm[m_B]3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[m_B]3);
   
   graph->Draw("l");
   
   TH1D *frame_14665570__2 = new TH1D("frame_14665570__2"," ",55,5.56,5.67);
   frame_14665570__2->SetBinContent(1,132.5472);
   frame_14665570__2->SetMaximum(132.5472);
   frame_14665570__2->SetEntries(1);
   frame_14665570__2->SetDirectory(0);
   frame_14665570__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_14665570__2->SetLineColor(ci);
   frame_14665570__2->GetXaxis()->SetTitle(" ");
   frame_14665570__2->GetXaxis()->SetNdivisions(505);
   frame_14665570__2->GetXaxis()->SetLabelFont(132);
   frame_14665570__2->GetXaxis()->SetLabelSize(0.05);
   frame_14665570__2->GetXaxis()->SetTitleSize(0.035);
   frame_14665570__2->GetXaxis()->SetTitleFont(42);
   frame_14665570__2->GetYaxis()->SetTitle(" ");
   frame_14665570__2->GetYaxis()->SetNdivisions(505);
   frame_14665570__2->GetYaxis()->SetLabelFont(132);
   frame_14665570__2->GetYaxis()->SetLabelSize(0.05);
   frame_14665570__2->GetYaxis()->SetTitleSize(0.035);
   frame_14665570__2->GetYaxis()->SetTitleFont(42);
   frame_14665570__2->GetZaxis()->SetLabelFont(42);
   frame_14665570__2->GetZaxis()->SetLabelSize(0.035);
   frame_14665570__2->GetZaxis()->SetTitleSize(0.035);
   frame_14665570__2->GetZaxis()->SetTitleFont(42);
   frame_14665570__2->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}

